How to Constrain Your M dwarf II: the mass-luminosity-metallicity relation from 0.075 to 0.70$M_\odot$

The mass-luminosity relation for late-type stars has long been a critical tool for estimating stellar masses. However, there is growing need for both a higher-precision relation and a better understanding of systematic effects (e.g., metallicity). Here we present an empirical relationship between Mks and mass spanning $0.075M_\odot<M<0.70M_\odot$. The relation is derived from 62 nearby binaries, whose orbits we determine using a combination of Keck/NIRC2 imaging, archival adaptive optics data, and literature astrometry. From their orbital parameters, we determine the total mass of each system, with a precision better than 1% in the best cases. We use these total masses, in combination with resolved Ks magnitudes and system parallaxes, to calibrate the mass-Mks relation. The result can be used to determine masses of single stars with a precision of 2-3%, which we confirm by a comparison to dynamical masses from the literature. The precision is limited by scatter around the best-fit relation beyond mass uncertainties, perhaps driven by intrinsic variation in the mass-Mks relation or underestimated measurement errors. We find the effect of [Fe/H] on the mass-Mks relation is likely negligible for metallicities in the Solar neighborhood (0.0+/-2.2% change in mass per dex change in [Fe/H]). This weak effect is consistent with predictions from the Dartmouth Stellar Evolution Database, but inconsistent with those from MESA Isochrones and Stellar Tracks. A sample of binaries with a wider range of abundances will be required to discern the importance of metallicity in extreme populations (e.g., in the Galactic Halo or thick disk).

==> anc/Table1.mrt <==
Title: How to Constrain Your M dwarf II: the mass-luminosity-metallicity 
       relation from 0.075 M_Sun_ to 0.70 M_Sun_  
Authors: Mann A.W., Dupuy T., Kraus A.L., Gaidos E., Ansdell M., Ireland M., 
         Rizzuto A.C., Hung C.-L., Dittmann J., Factor S., Feiden G., 
         Martinez R.A., Ruiz-Rodriguez D., Thao P.C. 
Table: Binary Sample
================================================================================
 Byte-by-byte Description of file: Table1.mrt
--------------------------------------------------------------------------------
   Bytes Format Units     Label   Explanations
--------------------------------------------------------------------------------
       1 I1     ---       Src     Source reference code (1)
   3- 12 A10    ---       Name    System identifier 
  14- 15 A2     ---       Comp    Component pairing
  17- 18 I2     h         RAh     Hour of Right Ascension (J2000) 
  20- 21 I2     min       RAm     Minute of Right Ascension (J2000) 
  23- 26 F4.1   s         RAs     Second of Right Ascension (J2000) 
      28 A1     ---       DE-     Sign of the Declination (J2000)
  29- 30 I2     deg       DEd     Degree of Declination (J2000) 
  32- 33 I2     arcmin    DEm     Arcminute of Declination (J2000) 
  35- 36 I2     arcsec    DEs     Arcsecond of Declination (J2000) 
  38- 43 F6.3   mag       Kmag    System apparent K_S_ band magnitude
  45- 49 F5.3   mag     e_Kmag    Uncertainty in System Kmag
      51 A1     ---     f_Kmag    [be] Flag on Kmag (2)
  53- 57 F5.3   mag       DeltaK  Differential system K_S_ band magnitued 
  59- 63 F5.3   mag     e_DeltaK  Uncertainty in DeltaK 
  65- 71 F7.5   solMass   Mtot    System mass
  73- 79 F7.5   solMass e_Mtot    Uncertainty in Mtot 
  81- 85 F5.2   [Sun]     [Fe/H]  Metallicity (3)
      87 A1     ---     f_[Fe/H]  [cd] Flag on [Fe/H] (4)
  89- 95 F7.3   mas       plx     Parallax
  97-101 F5.3   mas     e_plx     Uncertainty in plx
 103-104 I2     ---     r_plx     Reference code for plx (5)
--------------------------------------------------------------------------------
Note (1):
    1 = Systems analyzed in this paper;
    2 = Systems from Dupuy & Liu (2017 [2017ApJS..231...15D].
Note (2): 
    b = Synthetic K_S_ magnitudes derived from spectra. All other K_S_ 
        magnitudes are from 2MASS.
    e = K_S_ magnitude from 2MASS contains a third star, listed K_S_ 
        magnitude has third star's flux removed.
Note (3): Errors on [Fe/H] are limited primarily by the calibration 
          (Mann et al. 2013a, 2014) [2013AJ....145...52M,2014AJ....147..160M],
          and are 0.08 dex for all targets unless otherwise noted.
Note (4): 
    c = Abundance derived from lower-resolution IRTF spectrum, e_[Fe/H] 
        estimated to be 0.12 dex.
    d = L dwarfs are beyond the calibration range of Mann et al. (2014); 
        [Fe/H] values should be used with caution.
Note (5): 
    1 = This work (MEarth)
    2 = van Leeuwen (2007) [2007A&A...474..653V],
    3 = Benedict et al. (2016) [2016AJ....152..141B],
    4 = Dupuy & Liu (2017),
    5 = van Altena et al. (1995),
    6 = Finch & Zacharias (2016) [2016AJ....151..160F],
    7 = Goldin & Makarov (2006) [2006ApJS..166..341G],
    8 = Soderhjelm (1999) [1999A&A...341..121S],
    9 = Bartlett et al. (2017) [2017AJ....154....4B],
   10 = Riedel et al. (2010) [2010AJ....140..897R],
   11 = Gaia Collaboration et al. (2016) [2016A&A...595A...2G],
   12 = companion to star in Lindegren et al. (2018) [2018A&A...616A...2L].
--------------------------------------------------------------------------------
1 GJ 1005    AB 00 15 28.0 -16 08 01  6.390 0.016   1.145 0.016 0.3188  0.0023  -0.41   166.60  0.30   3 
1 GJ 2005    BC 00 24 44.1 -27 08 24  9.371 0.050 e 0.320 0.016 0.1567  0.0055  -0.08   128.5   1.5    3 
1 Gl 22      AC 00 32 29.2 +67 14 08  6.037 0.023   2.060 0.035 0.572   0.011   -0.24    99.20  0.60   3 
1 Gl 54      AB 01 10 22.8 -67 26 42  5.132 0.024   0.697 0.036 0.7507  0.0100  +0.17   126.90  0.40   3 
1 GJ 1038    AB 01 25 01.8 -32 51 04  6.207 0.021   0.058 0.016 1.23    0.16    +0.03    39.8   1.6    2 
1 Gl 65      AB 01 39 01.2 -17 57 02  5.343 0.021   0.161 0.019 0.2374  0.0053  +0.04   373.7   2.7    5 
1 Gl 84      AB 02 05 04.8 -17 36 52  5.662 0.020   3.262 0.016 0.523   0.028   -0.14   109.4   1.9    2 
1 2M0213+36  AB 02 13 20.6 +36 48 50  8.518 0.018   1.493 0.018 0.246   0.035   -0.07    74.6   3.5    6 
1 Gl 98      AB 02 27 45.9 +04 25 55  5.113 0.018   0.068 0.015 1.388   0.079   +0.41    58.3   1.1    2 
1 Gl 99      AB 02 28 46.5 +32 15 34  6.062 0.018   0.254 0.016 1.46    0.18    +0.21    38.2   1.6    2 
1 Gl 125     AB 03 09 30.8 +45 43 58  5.840 0.016   1.140 0.016 0.905   0.081   +0.49    63.5   1.9    2 
1 Gl 150.2   AB 03 44 48.5 +46 02 09  5.513 0.017   1.100 0.040 1.553   0.099   -0.14    38.63  0.79   2 
1 Gl 190     AB 05 08 35.0 -18 10 18  5.314 0.018   0.103 0.017 0.835   0.053   +0.25   107.9   2.1    2 
1 GJ 1081    AB 05 33 19.1 +44 48 58  7.335 0.027   0.949 0.018 0.548   0.038   -0.03    65.20  0.40   3 
1 Gl 234     AB 06 29 23.3 -02 48 49  5.421 0.018 b 1.526 0.016 0.3329  0.0017  +0.11   241.00  0.40   3 
1 LHS 221    AB 06 54 04.2 +60 52 18  6.391 0.025 b 1.120 0.016 0.5306  0.0079  -0.21    95.60  0.30   3 
1 LHS 224    AB 07 03 55.7 +52 42 06  7.776 0.021   0.155 0.017 0.2480  0.0094  -0.60   112.6   1.4    3 
1 Gl 263     AB 07 04 17.7 -10 30 31  6.427 0.017   0.441 0.020 0.93    0.17    +0.43    62.4   3.6    2 
1 Gl 277     AC 07 31 57.7 +36 13 09  5.927 0.017   1.931 0.016 0.738   0.020   +0.18    83.327 0.069 12 
1 2M0736+07  AB 07 36 25.1 +07 04 43  7.282 0.020   0.272 0.016 0.280   0.015   +0.03   117.1   2.1    1 
1 Gl 301     AB 08 13 08.5 -13 55 01  5.815 0.026   0.506 0.018 1.17    0.15    -0.18    53.0   2.2    8 
1 Gl 310     AB 08 36 25.5 +67 17 42  5.580 0.015   2.134 0.017 0.801   0.054   -0.06    72.6   1.3    2 
1 Gl 330     AB 08 57 04.6 +11 38 49  6.486 0.023   1.086 0.016 0.92    0.14    -0.17    58.8   2.7    2 
1 LHS 6167   AB 09 15 36.4 -10 35 47  7.733 0.017   0.143 0.016 0.2801  0.0087  -0.13   103.3   1.0    9 
1 Gl 340     AB 09 17 53.4 +28 33 38  4.767 0.017   0.024 0.020 1.365   0.054   -0.39    57.92  0.76   2 
1 Gl 352     AB 09 31 19.4 -13 29 19  5.511 0.020   0.119 0.018 0.766   0.083   -0.03    99.9   3.6    2 
1 Gl 381     AB 10 12 04.6 -02 41 04  6.193 0.026   0.811 0.016 0.824   0.092   -0.12    81.1   2.9    2 
1 Gl 416     AB 11 11 33.1 -14 59 28  5.874 0.017   0.980 0.017 1.19    0.10    -0.20    46.4   1.3    2 
1 Gl 469     AB 12 28 57.6 +08 25 31  6.956 0.026   1.100 0.016 0.514   0.011   +0.19    76.40  0.50   3 
1 Gl 473     AB 12 33 17.4 +09 01 15  6.042 0.020   0.001 0.018 0.262   0.016   +0.09   227.9   4.6    5 
1 Gl 494     AB 13 00 46.6 +12 22 32  5.578 0.016   4.269 0.017 0.666   0.035   +0.30    85.5   1.5    2 
1 Gl 570     BC 14 57 26.5 -21 24 40  3.980 0.038 b 1.067 0.036 0.854   0.039   +0.18   170.011 0.085 12 
1 Gl 600     AB 15 52 08.1 +10 52 28  5.819 0.023   0.029 0.018 1.228   0.032   +0.01    47.65  0.30  11 
1 Gl 623     AB 16 24 09.2 +48 21 10  5.915 0.023   2.501 0.040 0.4944  0.0044  -0.44   125.00  0.30   3 
1 GJ 1210    AB 17 07 40.8 +07 22 06  8.419 0.025   0.075 0.017 0.259   0.022   -0.19    82.0   2.3    1 
1 Gl 660     AB 17 11 52.2 -01 51 06  6.656 0.021   0.033 0.017 0.623   0.062   -0.20    84.6   2.8    5 
1 Gl 661     AB 17 12 07.8 +45 39 58  4.834 0.023   0.251 0.020 0.595   0.053   -0.41   167.3   5.0    2 
1 Gl 667     AB 17 18 57.1 -34 59 23  3.191 0.040 b 0.310 0.035 1.304   0.012   -0.49   138.017 0.092 12 
1 HIP 86707  AB 17 43 00.7 +05 47 21  6.631 0.018   0.926 0.017 0.93    0.14    -0.09    50.1   2.5    2 
1 Gl 695     BC 17 46 25.1 +27 43 00  4.953 0.016   0.287 0.016 0.8374  0.0089  +0.22   120.33  0.16   2 
1 Gl 747     AB 19 07 42.9 +32 32 41  6.416 0.020   0.098 0.016 0.415   0.026   -0.20   122.3   2.5    5 
1 Gl 748     AB 19 12 14.5 +02 53 11  6.342 0.018 b 1.035 0.024 0.5369  0.0071  -0.23    98.40  0.30   3 
1 Gl 762.1   AB 19 31 08.5 +58 35 13  4.463 0.015   0.155 0.020 1.446   0.053   -0.17    58.37  0.54  11 
1 Gl 765.2   AB 19 39 05.9 +76 25 18  5.898 0.016   0.371 0.037 1.346   0.068   -0.35    33.67  0.53   2 
1 GJ 1245    AC 19 53 54.4 +44 24 53  6.854 0.016   1.124 0.016 0.20304 0.00039 +0.01   214.528 0.082 12 
1 Gl 791.2   AB 20 29 48.3 +09 41 20  7.307 0.024   1.565 0.018 0.289   0.012   +0.05   113.40  0.20   3 
1 Gl 804     AB 20 44 21.9 +19 44 59  6.553 0.016   1.083 0.016 0.97    0.13    -0.09    47.4   2.1    2 
1 Gl 831     AB 21 31 18.5 -09 47 26  6.379 0.020   1.221 0.016 0.4189  0.0033  +0.20   125.30  0.30   3 
1 Gl 844     AB 22 01 49.0 +16 28 02  6.180 0.021   0.108 0.016 0.879   0.096   +0.21    61.8   2.2    2 
1 HD 239960  AB 22 27 59.5 +57 41 45  4.777 0.029   0.994 0.017 0.461   0.011   -0.11   249.9   1.9    2 
1 HIP 111685 AB 22 37 29.9 +39 22 51  5.872 0.027   0.913 0.016 1.196   0.020   +0.03    47.61  0.20  12 
1 Gl 893.4   AB 23 16 39.7 +19 37 17  7.303 0.017   0.052 0.016 0.85    0.12    -0.17    32.5   1.5    1 
1 Gl 900     BC 23 35 00.2 +01 36 19  7.571 0.050 e 0.758 0.018 0.606   0.018   +0.03    48.17  0.31  11 
1 LHS 4009   AB 23 45 31.2 -16 10 19  8.312 0.026   0.068 0.017 0.283   0.015   -0.16    80.0   1.4   10 
1 Gl 913     AB 23 58 43.4 +46 43 44  5.831 0.020   1.327 0.018 0.93    0.12    -0.12    67.0   3.0    7 
2 LHS1901    AB 07 11 11.4 +43 29 58  9.126 0.018   0.094 0.010 0.2029  0.0090  -0.41    76.4   1.1    4 
2 2M0746+20  AB 07 46 42.5 +20 00 32 10.468 0.022   0.357 0.025 0.1535  0.0017  -0.18 d  81.24  0.25   4 
2 2M1017+13  AB 10 17 07.5 +13 08 39 12.710 0.023   0.113 0.024 0.149   0.016   -0.35 d  32.2   1.2    4 
2 2M1047+40  AB 10 47 13.8 +40 26 49 11.254 0.018   0.289 0.049 0.171   0.012   +0.17    39.02  0.90   4 
2 LSJ1735+26 AB 17 35 12.9 +26 34 47 10.157 0.020   0.490 0.020 0.1779  0.0078  +0.03    64.82  0.95   4 
2 2M2140+16  AB 21 40 29.3 +16 25 18 11.826 0.031   0.743 0.075 0.190   0.017   -0.10 c  29.52  0.88   4 
2 2M2206-20  AB 22 06 22.8 -20 47 05 11.315 0.027   0.067 0.016 0.168   0.016   -0.05 c  36.6   1.2    4 


==> anc/Table2.mrt <==
Title: How to Constrain Your M dwarf II: the mass-luminosity-metallicity 
       relation from 0.075 M_Sun_ to 0.70 M_Sun_  
Authors: Mann A.W., Dupuy T., Kraus A.L., Gaidos E., Ansdell M., Ireland M., 
         Rizzuto A.C., Hung C.-L., Dittmann J., Factor S., Feiden G., 
         Martinez R.A., Ruiz-Rodriguez D., Thao P.C. 
Table: Input Astrometry and Photometry
================================================================================
Byte-by-byte Description of file: Table2.mrt
--------------------------------------------------------------------------------
   Bytes Format Units    Label   Explanations
--------------------------------------------------------------------------------
   1- 10 A10    ---      Name    Source identifier
  12- 13 I2     h        RAh     Hour of Right Ascension (J2000) 
  15- 16 I2     min      RAm     Minute of Right Ascension (J2000) 
  18- 21 F4.1   s        RAs     Second of Right Ascension (J2000) 
      23 A1     ---      DE-     Sign of the Declination (J2000)
  24- 25 I2     deg      DEd     Degree of Declination (J2000) 
  27- 28 I2     arcmin   DEm     Arcminute of Declination (J2000) 
  30- 31 I2     arcsec   DEs     Arcsecond of Declination (J2000) 
  33- 42 A10    ---      Date    UT Date of the observation (1)
  44- 51 F8.3   mas      rho     Separation
  53- 58 F6.3   mas    e_rho     Uncertainty in rho
  60- 66 F7.3   deg      theta   Position angle
  68- 72 F5.3   deg    e_theta   Uncertainty in theta
  74- 80 A7     ---      Filter  Filter used in the observation
  82- 87 F6.3   mag      Deltam  ? Magnitude difference (2)
  89- 93 F5.3   mag    e_Deltam  ? Uncertainty in Deltam
  95-140 A46    ---      Source  Observation reference (3)
 142-155 A14    ---      PI      Principal investigator (4)
--------------------------------------------------------------------------------
Note (1): Dates from literature points may be off by 1 day due to inconsitency 
          in reporting UT versus local date. In YYYY-MM-DD format
Note (2): Errors are based on the scatter in individual images, and are 
          likely underestimated.
Note (3): Astrometry with source as Keck/NIRC2, CFHT/KIR, VLT/NaCo, or     
          Gemini/NIRI are from this paper. All other measurements list 
          the paper reference.
Note (4): For AO data analyzed in this paper (from our program or the archive) 
          as it was listed in the image header.
--------------------------------------------------------------------------------
GJ 1005    00 15 28.0 -16 08 01 1993-08-09  397.7    4.6   236.10  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
GJ 1005    00 15 28.0 -16 08 01 1994-05-22  286.6    4.6   200.20  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
GJ 1005    00 15 28.0 -16 08 01 1994-08-15  242.1    4.6   181.70  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
GJ 1005    00 15 28.0 -16 08 01 1994-10-15  213.8    4.6   161.70  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
GJ 1005    00 15 28.0 -16 08 01 1994-12-01  194.1    4.6   146.60  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
GJ 1005    00 15 28.0 -16 08 01 1995-06-25  193.6    4.6    56.80  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
GJ 1005    00 15 28.0 -16 08 01 1995-08-01  198.3    4.6    41.70  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
GJ 1005    00 15 28.0 -16 08 01 1995-09-11  205.3    4.6    26.30  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
GJ 1005    00 15 28.0 -16 08 01 1995-10-30  209.2    4.6     8.20  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
GJ 1005    00 15 28.0 -16 08 01 1995-12-11  218.2    4.6   353.90  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
GJ 1005    00 15 28.0 -16 08 01 1996-06-02  281.0    4.6   308.80  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
GJ 1005    00 15 28.0 -16 08 01 1996-06-24  290.5    4.6   305.30  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
GJ 1005    00 15 28.0 -16 08 01 1996-07-28  305.7    4.6   298.70  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
GJ 1005    00 15 28.0 -16 08 01 1996-12-25  364.0    4.6   278.80  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
GJ 1005    00 15 28.0 -16 08 01 1997-06-29  406.2    4.6   258.50  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
GJ 1005    00 15 28.0 -16 08 01 1997-11-10  410.6    4.6   247.40  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
GJ 1005    00 15 28.0 -16 08 01 1997-12-18  410.1    4.6   243.20  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
GJ 1005    00 15 28.0 -16 08 01 2000-08-20  227.0    5.6   340.9   2.5   BrG      1.067 0.013 CFHT/KIR                                       Perrier-Bellet 
GJ 1005    00 15 28.0 -16 08 01 2000-12-12  274.4    2.0   312.0   2.6   H        1.110 0.067 CFHT/KIR                                       Roddier        
GJ 1005    00 15 28.0 -16 08 01 2000-12-12  270.3    4.0   312.4   2.6   K        1.070 0.025 CFHT/KIR                                       Roddier        
GJ 1005    00 15 28.0 -16 08 01 2001-08-04  376.4    1.9   276.8   2.5   BrG      1.142 0.039 CFHT/KIR                                       Perrier-Bellet 
GJ 1005    00 15 28.0 -16 08 01 2001-08-31  383.7    2.0   273.8   2.5   FeII     1.190 0.017 CFHT/KIR                                       Forveille      
GJ 1005    00 15 28.0 -16 08 01 2002-06-25  420.0    3.0   240.7   2.5   FeII     1.175 0.041 CFHT/KIR                                       Beuzit         
GJ 1005    00 15 28.0 -16 08 01 2002-09-11  410.2    1.6   238.8   2.5   PaBe     1.220 0.040 CFHT/KIR                                       Beuzit         
GJ 1005    00 15 28.0 -16 08 01 2002-11-21  392.8    1.6   227.0   2.5   H2v=2-1  1.114 0.049 CFHT/KIR                                       Forveille      
GJ 1005    00 15 28.0 -16 08 01 2003-10-16  227.3    4.6   174.1   2.7   H2v=2-1  1.196 0.095 CFHT/KIR                                       Forveille      
GJ 1005    00 15 28.0 -16 08 01 2003-12-10  210.8    2.1   157.82  0.43  FeII     1.255 0.044 VLT/NaCo                                       Beuzit         
GJ 1005    00 15 28.0 -16 08 01 2004-01-08  199.4    2.9   146.2   2.7   BrG      1.115 0.057 CFHT/KIR                                       Coustenis      
GJ 1005    00 15 28.0 -16 08 01 2004-07-02  200.5    2.1    66.3   2.6   H2v=2-1  1.310 0.042 CFHT/KIR                                       Forveille      
GJ 1005    00 15 28.0 -16 08 01 2004-09-24  206.6    2.1    36.66  0.53  FeII     1.239 0.011 VLT/NaCo                                       Beuzit         
GJ 1005    00 15 28.0 -16 08 01 2005-10-16  327.4    5.1   289.1   2.5   H2v=2-1  1.108 0.035 CFHT/KIR                                       CFHTTeam       
GJ 1005    00 15 28.0 -16 08 01 2007-08-09  374.0    9.9   221.4   1.8                        Mason et al. (2018) [2018AJ....155..215M]                     
GJ 1005    00 15 28.0 -16 08 01 2007-08-29  369.5    2.0   220.84  0.43  FeII     1.211 0.023 VLT/NaCo                                       Montagnier     
GJ 1005    00 15 28.0 -16 08 01 2014-07-30  270.6    1.0   314.05  0.10  K_cont_  1.196 0.012 Keck/NIRC2                                     Dupuy          
GJ 1005    00 15 28.0 -16 08 01 2015-06-23  399.2    1.0   266.75  0.10  K_cont_  1.203 0.011 Keck/NIRC2                                     Ireland        
GJ 1005    00 15 28.0 -16 08 01 2015-11-27  422.6    1.0   252.06  0.10  K_cont_  1.209 0.011 Keck/NIRC2                                     Ireland        
GJ 1005    00 15 28.0 -16 08 01 2015-11-30  426.8    3.8   251.70  0.96                       Tokovinin et al. (2016) [2016AJ....151..153T]                 
GJ 1005    00 15 28.0 -16 08 01 2016-09-20  376.5    1.2   223.60  0.10  K_cont_  1.211 0.017 Keck/NIRC2                                     Mann           
GJ 2005    00 24 44.1 -27 08 24 2000-08-16  229.0    6.3    86.8   3.4   K'       0.342 0.029 CFHT/KIR                                       Forveille      
GJ 2005    00 24 44.1 -27 08 24 2000-11-01  218.1    3.9    88.90  0.70                       Kohler et al. (2012) [2012A&A...541A..29K]                    
GJ 2005    00 24 44.1 -27 08 24 2000-12-12  220.0    5.8    99.5   2.8   K        0.357 0.036 CFHT/KIR                                       Roddier        
GJ 2005    00 24 44.1 -27 08 24 2000-12-13  219.9    5.5    96.42  0.89                       Seifahrt et al. (2008) [2008A&A...484..429S]                  
GJ 2005    00 24 44.1 -27 08 24 2001-01-09  219.0    9.6   100.4   2.3                        Kohler et al. (2012) [2012A&A...541A..29K]                    
GJ 2005    00 24 44.1 -27 08 24 2001-07-02  222.7    3.6   120.30  0.42                       Kohler et al. (2012) [2012A&A...541A..29K]                    
GJ 2005    00 24 44.1 -27 08 24 2001-12-07  244.9    3.5   136.10  0.42                       Kohler et al. (2012) [2012A&A...541A..29K]                    
GJ 2005    00 24 44.1 -27 08 24 2001-12-11  246.7    5.1   136.80  0.97                       Kohler et al. (2012) [2012A&A...541A..29K]                    
GJ 2005    00 24 44.1 -27 08 24 2002-07-24  293.9    5.5   154.46  0.85                       Seifahrt et al. (2008) [2008A&A...484..429S]                  
GJ 2005    00 24 44.1 -27 08 24 2002-09-11  305.1    5.5   157.47  0.85                       Seifahrt et al. (2008) [2008A&A...484..429S]                  
GJ 2005    00 24 44.1 -27 08 24 2002-09-11  305.0    2.1   159.8   2.5   H        0.340 0.021 CFHT/KIR                                       Beuzit         
GJ 2005    00 24 44.1 -27 08 24 2002-10-22  315.3    5.5   159.72  0.84                       Seifahrt et al. (2008) [2008A&A...484..429S]                  
GJ 2005    00 24 44.1 -27 08 24 2002-11-15  320.6    5.5   161.09  0.84                       Seifahrt et al. (2008) [2008A&A...484..429S]                  
GJ 2005    00 24 44.1 -27 08 24 2002-12-16  327.7    3.6   162.80  0.48                       Kohler et al. (2012) [2012A&A...541A..29K]                    
GJ 2005    00 24 44.1 -27 08 24 2002-12-16  329.0    5.5   162.80  0.84                       Seifahrt et al. (2008) [2008A&A...484..429S]                  
GJ 2005    00 24 44.1 -27 08 24 2003-01-26  339.0    5.5   164.75  0.84                       Seifahrt et al. (2008) [2008A&A...484..429S]                  
GJ 2005    00 24 44.1 -27 08 24 2003-05-25  367.2    5.5   170.75  0.83                       Seifahrt et al. (2008) [2008A&A...484..429S]                  
GJ 2005    00 24 44.1 -27 08 24 2003-06-12  370.1    5.5   171.36  0.83                       Seifahrt et al. (2008) [2008A&A...484..429S]                  
GJ 2005    00 24 44.1 -27 08 24 2003-06-17  371.2    5.5   171.57  0.83                       Seifahrt et al. (2008) [2008A&A...484..429S]                  
GJ 2005    00 24 44.1 -27 08 24 2003-06-28  373.5    5.5   171.92  0.83                       Seifahrt et al. (2008) [2008A&A...484..429S]                  
GJ 2005    00 24 44.1 -27 08 24 2003-09-05  387.8    5.5   174.48  0.83                       Seifahrt et al. (2008) [2008A&A...484..429S]                  
GJ 2005    00 24 44.1 -27 08 24 2003-09-15  389.9    5.5   174.83  0.83                       Seifahrt et al. (2008) [2008A&A...484..429S]                  
GJ 2005    00 24 44.1 -27 08 24 2003-10-16  397.2    3.6   173.7   2.5   K'       0.275 0.075 CFHT/KIR                                       Forveille      
GJ 2005    00 24 44.1 -27 08 24 2003-12-10  406.1    5.5   177.91  0.83                       Seifahrt et al. (2008) [2008A&A...484..429S]                  
GJ 2005    00 24 44.1 -27 08 24 2003-12-13  406.3    3.6   178.20  0.38                       Kohler et al. (2012) [2012A&A...541A..29K]                    
GJ 2005    00 24 44.1 -27 08 24 2004-01-08  412.2    2.6   177.2   2.5   K'       0.170 0.063 CFHT/KIR                                       Coustenis      
GJ 2005    00 24 44.1 -27 08 24 2004-07-02  436.1    2.0   182.4   2.5   K'       0.321 0.015 CFHT/KIR                                       Forveille      
GJ 2005    00 24 44.1 -27 08 24 2004-12-12  450.0    3.7   189.70  0.42                       Kohler et al. (2012) [2012A&A...541A..29K]                    
GJ 2005    00 24 44.1 -27 08 24 2005-09-25  450.    11.    198.70  0.97                       Kohler et al. (2012) [2012A&A...541A..29K]                    
GJ 2005    00 24 44.1 -27 08 24 2005-10-13  448.8    1.8   195.7   2.5   K'       0.264 0.026 CFHT/KIR                                       CFHTTeam       
GJ 2005    00 24 44.1 -27 08 24 2006-09-02  403.1    6.9   208.10  0.97                       Kohler et al. (2012) [2012A&A...541A..29K]                    
GJ 2005    00 24 44.1 -27 08 24 2006-10-31  399.7    3.6   209.60  0.62                       Kohler et al. (2012) [2012A&A...541A..29K]                    
GJ 2005    00 24 44.1 -27 08 24 2006-11-28  396.1    4.0   211.00  0.48                       Kohler et al. (2012) [2012A&A...541A..29K]                    
GJ 2005    00 24 44.1 -27 08 24 2007-07-17  343.5    5.5   220.63  0.84                       Seifahrt et al. (2008) [2008A&A...484..429S]                  
GJ 2005    00 24 44.1 -27 08 24 2007-07-25  342.1    5.5   220.99  0.84                       Seifahrt et al. (2008) [2008A&A...484..429S]                  
GJ 2005    00 24 44.1 -27 08 24 2007-09-16  328.7    3.5   223.50  0.42                       Kohler et al. (2012) [2012A&A...541A..29K]                    
GJ 2005    00 24 44.1 -27 08 24 2008-02-01  295.4    3.5   231.50  0.42                       Kohler et al. (2012) [2012A&A...541A..29K]                    
GJ 2005    00 24 44.1 -27 08 24 2008-09-18  245.4    1.2   250.41  0.44  FeII     0.338 0.013 VLT/NaCo                                       Ratzka         
GJ 2005    00 24 44.1 -27 08 24 2008-10-18  240.7    3.4   252.60  0.39                       Kohler et al. (2012) [2012A&A...541A..29K]                    
GJ 2005    00 24 44.1 -27 08 24 2008-11-06  237.6    3.4   254.60  0.39                       Kohler et al. (2012) [2012A&A...541A..29K]                    
GJ 2005    00 24 44.1 -27 08 24 2010-08-02  266.78   0.39  322.478 0.096 Lp       0.291 0.032 Keck/NIRC2                                     Dupuy          
GJ 2005    00 24 44.1 -27 08 24 2011-07-01  346.50   0.24  342.897 0.042 K        0.329 0.028 Keck/NIRC2                                     Dupuy          
GJ 2005    00 24 44.1 -27 08 24 2012-12-05  451.1    1.8     0.10  0.46  L        0.347 0.011 VLT/NaCo                                       Vogt           
GJ 2005    00 24 44.1 -27 08 24 2015-11-30  401.9    4.9    30.5   1.0                        Tokovinin et al. (2016) [2016AJ....151..153T]                 
GJ 2005    00 24 44.1 -27 08 24 2016-09-20  320.73   0.10   44.070 0.017 K'       0.313 0.010 Keck/NIRC2                                     Mann           
GJ 2005    00 24 44.1 -27 08 24 2016-10-14  313.7    1.2    45.37  0.43  Ks       0.324 0.014 VLT/NaCo                                       Koehler        
Gl 22      00 32 29.2 +67 14 08 1990-09-12  405.    39.     57.1   6.3                        Woitas et al. (2003) [2003A&A...406..293W]                    
Gl 22      00 32 29.2 +67 14 08 1993-09-30  464.    11.    122.50  0.50                       Woitas et al. (2003) [2003A&A...406..293W]                    
Gl 22      00 32 29.2 +67 14 08 1994-01-29  478.    40.    129.3   4.3                        Woitas et al. (2003) [2003A&A...406..293W]                    
Gl 22      00 32 29.2 +67 14 08 1994-09-16  510.0    5.0   141.10  0.40                       Woitas et al. (2003) [2003A&A...406..293W]                    
Gl 22      00 32 29.2 +67 14 08 1995-08-06  525.7    4.6   156.20  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 22      00 32 29.2 +67 14 08 1995-10-09  526.    16.    157.5   1.7                        Woitas et al. (2003) [2003A&A...406..293W]                    
Gl 22      00 32 29.2 +67 14 08 1996-07-05  530.2    4.6   170.90  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 22      00 32 29.2 +67 14 08 1996-09-29  533.0    4.0   172.10  0.20                       Woitas et al. (2003) [2003A&A...406..293W]                    
Gl 22      00 32 29.2 +67 14 08 1997-06-07  501.9    4.6   185.60  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 22      00 32 29.2 +67 14 08 1998-05-22  437.9    4.6   200.70  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 22      00 32 29.2 +67 14 08 2000-10-26  321.5    4.6   290.90  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 22      00 32 29.2 +67 14 08 2001-02-09  334.0    4.0   302.30  0.30                       Woitas et al. (2003) [2003A&A...406..293W]                    
Gl 22      00 32 29.2 +67 14 08 2001-08-05  373.5    3.4   321.1   2.5   FeII     1.974 0.010 CFHT/KIR                                       Perrier-Bellet 
Gl 22      00 32 29.2 +67 14 08 2001-08-05  378.9    2.0   320.7   2.5   BrG      2.018 0.024 CFHT/KIR                                       Perrier-Bellet 
Gl 22      00 32 29.2 +67 14 08 2001-08-05  373.2    1.7   320.9   2.5   J_cont_  1.957 0.012 CFHT/KIR                                       Perrier-Bellet 
Gl 22      00 32 29.2 +67 14 08 2001-10-25  390.2    4.6   326.50  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 22      00 32 29.2 +67 14 08 2001-11-03  402.0    6.0   325.50  0.50                       Woitas et al. (2003) [2003A&A...406..293W]                    
Gl 22      00 32 29.2 +67 14 08 2002-07-23  447.9    1.8   340.7   2.5   H2v=2-1  2.001 0.035 CFHT/KIR                                       Beuzit         
Gl 22      00 32 29.2 +67 14 08 2002-09-13  452.0    2.5   348.4   2.5   H2v=2-1  1.967 0.030 CFHT/KIR                                       Beuzit         
Gl 22      00 32 29.2 +67 14 08 2002-10-19  463.0    5.0   348.20  0.40                       Woitas et al. (2003) [2003A&A...406..293W]                    
Gl 22      00 32 29.2 +67 14 08 2002-10-25  458.9    4.6   349.00  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 22      00 32 29.2 +67 14 08 2003-10-15  489.8    2.3     4.4   2.5   FeII     2.048 0.022 CFHT/KIR                                       Forveille      
Gl 22      00 32 29.2 +67 14 08 2003-10-25  490.9    4.6     8.30  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 22      00 32 29.2 +67 14 08 2004-01-08  492.2    2.0     8.1   2.5   K'       2.020 0.056 CFHT/KIR                                       Coustenis      
Gl 22      00 32 29.2 +67 14 08 2004-07-03  487.0    2.4    17.5   2.5   K'       2.022 0.027 CFHT/KIR                                       Forveille      
Gl 22      00 32 29.2 +67 14 08 2004-10-25  481.9    4.6    26.60  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 22      00 32 29.2 +67 14 08 2004-12-28  470.0    4.3    28.8   1.2                        Docobo et al. (2006) [2006AJ....132..994D]                    
Gl 22      00 32 29.2 +67 14 08 2005-10-14  452.1    3.3    42.3   2.5   H2v=2-1  2.079 0.011 CFHT/KIR                                       CFHTTeam       
Gl 22      00 32 29.2 +67 14 08 2005-10-21  451.0    9.5    45.5   1.8                        Docobo et al. (2008) [2008A&A...478..187D]                    
Gl 22      00 32 29.2 +67 14 08 2007-01-29  425.2    3.6    71.6   2.5   BrG      2.329 0.011 CFHT/KIR                                       Forveille      
Gl 22      00 32 29.2 +67 14 08 2014-07-26  370.3    4.5   222.2   1.6                        Horch et al. (2015b) [2015AJ....149..151H]                    
Gl 22      00 32 29.2 +67 14 08 2015-06-23  313.19   0.16  256.761 0.022 K_cont_  1.940 0.011 Keck/NIRC2                                     Ireland        
Gl 22      00 32 29.2 +67 14 08 2015-10-01  308.825  0.093 268.878 0.018 K_cont_  1.938 0.011 Keck/NIRC2                                     Mann           
Gl 22      00 32 29.2 +67 14 08 2015-11-28  310.06   0.20  276.017 0.040 K_cont_  1.957 0.013 Keck/NIRC2                                     Ireland        
Gl 54      01 10 22.8 -67 26 42 2000-09-25  110.6    4.6    93.10  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 54      01 10 22.8 -67 26 42 2003-06-13  131.5    4.6   282.50  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 54      01 10 22.8 -67 26 42 2003-07-19  140.26   0.80  266.26  0.54  BrG      0.695 0.033 VLT/NaCo                                       Beuzit         
Gl 54      01 10 22.8 -67 26 42 2003-12-09   83.2    3.8   162.41  0.86  BrG      0.85  0.29  VLT/NaCo                                       Beuzit         
Gl 54      01 10 22.8 -67 26 42 2003-12-09   80.3    1.6   165.2   2.7   FeII     0.67  0.22  VLT/NaCo                                       Beuzit         
Gl 54      01 10 22.8 -67 26 42 2003-12-10   82.9    1.4   161.75  0.83  FeII     0.949 0.073 VLT/NaCo                                       Beuzit         
Gl 54      01 10 22.8 -67 26 42 2004-05-24   65.4    4.6   349.70  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 54      01 10 22.8 -67 26 42 2004-09-23  139.30   0.74  261.13  0.47  FeII     0.742 0.026 VLT/NaCo                                       Beuzit         
Gl 54      01 10 22.8 -67 26 42 2004-09-24  139.12   0.49  260.32  0.45  FeII     0.727 0.012 VLT/NaCo                                       Beuzit         
Gl 54      01 10 22.8 -67 26 42 2005-06-16   69.9    4.6    48.10  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 54      01 10 22.8 -67 26 42 2006-01-11  112.6    4.6   233.60  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 54      01 10 22.8 -67 26 42 2006-05-30  109.7    4.6   105.50  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 54      01 10 22.8 -67 26 42 2007-05-31   88.2    4.6   145.50  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 54      01 10 22.8 -67 26 42 2008-01-04  123.4    4.6   285.90  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 54      01 10 22.8 -67 26 42 2008-10-17  103.7    2.0    79.72  0.65  FeII     0.772 0.067 VLT/NaCo                                       Bean           
Gl 54      01 10 22.8 -67 26 42 2014-11-08  116.0    3.9   289.50  0.97                       Tokovinin et al. (2015) [2015AJ....150...50T]                 
Gl 54      01 10 22.8 -67 26 42 2015-01-11  142.4    3.8   261.20  0.96                       Tokovinin et al. (2015) [2015AJ....150...50T]                 
Gl 54      01 10 22.8 -67 26 42 2015-07-01  100.3    3.9   121.80  0.97                       Tokovinin et al. (2016) [2016AJ....151..153T]                 
Gl 54      01 10 22.8 -67 26 42 2015-09-27   82.8    3.9    52.0   1.0                        Tokovinin et al. (2016) [2016AJ....151..153T]                 
Gl 54      01 10 22.8 -67 26 42 2015-11-30   88.7    3.8   313.20  0.96                       Tokovinin et al. (2016) [2016AJ....151..153T]                 
GJ 1038    01 25 01.8 -32 51 04 2014-10-07  190.5    3.8    98.60  0.97                       Tokovinin et al. (2015) [2015AJ....150...50T]                 
GJ 1038    01 25 01.8 -32 51 04 2014-10-08  189.9    3.9    99.50  0.96                       Tokovinin et al. (2015) [2015AJ....150...50T]                 
GJ 1038    01 25 01.8 -32 51 04 2015-06-23  213.17   0.63  103.74  0.10  K_cont_  0.124 0.079 Keck/NIRC2                                     Ireland        
GJ 1038    01 25 01.8 -32 51 04 2015-09-27  215.9    3.8   105.60  0.96                       Tokovinin et al. (2016) [2016AJ....151..153T]                 
GJ 1038    01 25 01.8 -32 51 04 2015-10-01  215.4    6.0   105.79  0.65  K_cont_  0.26  0.30  Keck/NIRC2                                     Mann           
GJ 1038    01 25 01.8 -32 51 04 2016-08-02  187.229  0.071 111.344 0.024 K_cont_  0.047 0.010 Keck/NIRC2                                     Gaidos         
GJ 1038    01 25 01.8 -32 51 04 2016-09-20  178.46   0.14  112.517 0.020 K_cont_  0.046 0.010 Keck/NIRC2                                     Mann           
GJ 1038    01 25 01.8 -32 51 04 2017-11-04   52.47   0.25  143.16  0.38  K_cont_  0.102 0.011 Keck/NIRC2                                     Gaidos         
Gl 65      01 39 01.2 -17 57 02 1948-10-09 1510.    80.    118.2   1.9                        Geyer et al. (1988) [1988AJ.....95.1841U]                     
Gl 65      01 39 01.2 -17 57 02 1949-10-20 1630.    80.    104.2   1.9                        Geyer et al. (1988) [1988AJ.....95.1841U]                     
Gl 65      01 39 01.2 -17 57 02 1950-10-27 1730.    80.     95.5   1.9                        Geyer et al. (1988) [1988AJ.....95.1841U]                     
Gl 65      01 39 01.2 -17 57 02 1951-10-13 1670.    80.     87.0   1.9                        Geyer et al. (1988) [1988AJ.....95.1841U]                     
Gl 65      01 39 01.2 -17 57 02 1952-09-06 1650.    80.     83.3   1.9                        Geyer et al. (1988) [1988AJ.....95.1841U]                     
Gl 65      01 39 01.2 -17 57 02 1952-11-18 1680.    80.     79.1   1.9                        Geyer et al. (1988) [1988AJ.....95.1841U]                     
Gl 65      01 39 01.2 -17 57 02 1954-08-12 1860.    80.     64.9   1.9                        Geyer et al. (1988) [1988AJ.....95.1841U]                     
Gl 65      01 39 01.2 -17 57 02 1954-11-04 1910.    80.     64.4   1.9                        Geyer et al. (1988) [1988AJ.....95.1841U]                     
Gl 65      01 39 01.2 -17 57 02 1955-10-17 1880.    80.     56.8   1.9                        Geyer et al. (1988) [1988AJ.....95.1841U]                     
Gl 65      01 39 01.2 -17 57 02 1956-10-16 1950.    80.     49.2   1.9                        Geyer et al. (1988) [1988AJ.....95.1841U]                     
Gl 65      01 39 01.2 -17 57 02 1956-10-31 1870.    80.     45.4   1.9                        Geyer et al. (1988) [1988AJ.....95.1841U]                     
Gl 65      01 39 01.2 -17 57 02 1957-11-25 2120.    80.     41.4   1.9                        Geyer et al. (1988) [1988AJ.....95.1841U]                     
Gl 65      01 39 01.2 -17 57 02 1958-10-09 2140.    80.     37.1   1.9                        Geyer et al. (1988) [1988AJ.....95.1841U]                     
Gl 65      01 39 01.2 -17 57 02 1958-12-25 2180.    80.     32.8   1.9                        Geyer et al. (1988) [1988AJ.....95.1841U]                     
Gl 65      01 39 01.2 -17 57 02 1959-09-25 2340.    80.     31.0   1.9                        Geyer et al. (1988) [1988AJ.....95.1841U]                     
Gl 65      01 39 01.2 -17 57 02 1959-10-27 2180.    80.     28.9   1.9                        Geyer et al. (1988) [1988AJ.....95.1841U]                     
Gl 65      01 39 01.2 -17 57 02 1961-04-24 2300.    80.     20.3   1.9                        Geyer et al. (1988) [1988AJ.....95.1841U]                     
Gl 65      01 39 01.2 -17 57 02 1962-05-16 2500.    80.     13.1   1.9                        Geyer et al. (1988) [1988AJ.....95.1841U]                     
Gl 65      01 39 01.2 -17 57 02 1963-01-08 2530.    80.     11.8   1.9                        Geyer et al. (1988) [1988AJ.....95.1841U]                     
Gl 65      01 39 01.2 -17 57 02 1964-08-07 2340.    80.      3.5   1.9                        Geyer et al. (1988) [1988AJ.....95.1841U]                     
Gl 65      01 39 01.2 -17 57 02 1964-11-26 2180.    80.      1.5   1.9                        Geyer et al. (1988) [1988AJ.....95.1841U]                     
Gl 65      01 39 01.2 -17 57 02 1965-02-02 2370.    80.    358.0   1.9                        Geyer et al. (1988) [1988AJ.....95.1841U]                     
Gl 65      01 39 01.2 -17 57 02 1965-09-20 2140.    80.    356.9   1.9                        Geyer et al. (1988) [1988AJ.....95.1841U]                     
Gl 65      01 39 01.2 -17 57 02 1966-09-06 2080.    80.    351.3   1.9                        Geyer et al. (1988) [1988AJ.....95.1841U]                     
Gl 65      01 39 01.2 -17 57 02 1967-10-05 1900.    80.    345.3   1.9                        Geyer et al. (1988) [1988AJ.....95.1841U]                     
Gl 65      01 39 01.2 -17 57 02 1982-10-03 2001.0    6.4    51.5   1.7                        McAlister et al. (1987) [1987AJ.....93..688M]                 
Gl 65      01 39 01.2 -17 57 02 1995-11-12 1569.3    4.6   330.00  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 65      01 39 01.2 -17 57 02 1995-12-11 1541.0    4.6   329.00  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 65      01 39 01.2 -17 57 02 1996-01-07 1508.2    4.6   327.90  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 65      01 39 01.2 -17 57 02 1996-02-11 1478.3    4.6   326.90  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 65      01 39 01.2 -17 57 02 1996-05-26 1360.7    4.6   322.80  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 65      01 39 01.2 -17 57 02 1996-06-15 1337.3    4.6   321.90  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 65      01 39 01.2 -17 57 02 1996-07-26 1287.8    4.6   320.10  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 65      01 39 01.2 -17 57 02 1996-08-21 1256.4    4.6   318.90  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 65      01 39 01.2 -17 57 02 1996-12-20 1095.1    4.6   312.00  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 65      01 39 01.2 -17 57 02 1997-06-27  796.0    7.0   294.68  0.85                       Schroeder et al. (2000) [2000AJ....119..906S]                 
Gl 65      01 39 01.2 -17 57 02 1997-07-28  749.0    7.0   290.62  0.83                       Schroeder et al. (2000) [2000AJ....119..906S]                 
Gl 65      01 39 01.2 -17 57 02 2000-08-20 1358.3    4.9   132.3   2.5   BrG      0.162 0.011 CFHT/KIR                                       Perrier-Bellet 
Gl 65      01 39 01.2 -17 57 02 2001-08-04 1520.4    4.5   119.4   2.5   BrG      0.174 0.053 CFHT/KIR                                       Perrier-Bellet 
Gl 65      01 39 01.2 -17 57 02 2002-09-13 1632.8    4.9   107.4   2.5   H2v=2-1  0.128 0.015 CFHT/KIR                                       Beuzit         
Gl 65      01 39 01.2 -17 57 02 2004-07-06 1759.5    5.8    85.3   2.5   H2v=2-1  0.104 0.013 CFHT/KIR                                       Clenet         
Gl 65      01 39 01.2 -17 57 02 2008-10-17 1987.    18.     53.05  0.87  FeII    -0.09  0.25  VLT/NaCo                                       Apai           
Gl 65      01 39 01.2 -17 57 02 2010-10-16 2097.1    8.5    39.72  0.46  L        0.121 0.012 VLT/NaCo                                       Montagnier     
Gl 65      01 39 01.2 -17 57 02 2010-10-16 2096.4    8.0    39.91  0.40  H        0.128 0.013 VLT/NaCo                                       Montagnier     
Gl 65      01 39 01.2 -17 57 02 2015-06-23 2276.9    1.3    13.416 0.012 K_cont_  0.236 0.081 Keck/NIRC2                                     Ireland        
Gl 65      01 39 01.2 -17 57 02 2015-10-01 2276.83   0.75   11.888 0.013 K_cont_ -0.059 0.095 Keck/NIRC2                                     Mann           
Gl 84      02 05 04.8 -17 36 52 2002-07-23  395.2    9.1   104.4   2.7   H2v=2-1  3.89  0.22  CFHT/KIR                                       Beuzit         
Gl 84      02 05 04.8 -17 36 52 2003-12-09  536.1    2.7   102.48  0.42  FeII     3.633 0.045 VLT/NaCo                                       Beuzit         
Gl 84      02 05 04.8 -17 36 52 2004-09-28  536.7    1.7    99.3   2.5   H2v=2-1  3.98  0.10  CFHT/KIR                                       Catala         
Gl 84      02 05 04.8 -17 36 52 2005-10-13  478.5    4.3    98.9   2.6   H2v=2-1  4.41  0.17  CFHT/KIR                                       CFHTTeam       
Gl 84      02 05 04.8 -17 36 52 2005-10-14  468.8    4.9    98.6   2.5   FeII     4.47  0.34  CFHT/KIR                                       CFHTTeam       
Gl 84      02 05 04.8 -17 36 52 2013-07-03  282.3    1.2   280.78  0.41  IB2.18   3.310 0.031 VLT/NaCo                                       De Rosa        
Gl 84      02 05 04.8 -17 36 52 2015-06-23  306.06   0.22  104.376 0.046 K_cont_  3.363 0.012 Keck/NIRC2                                     Ireland        
Gl 84      02 05 04.8 -17 36 52 2015-10-01  366.89   0.51  103.890 0.043 K_cont_  3.329 0.028 Keck/NIRC2                                     Mann           
Gl 84      02 05 04.8 -17 36 52 2015-11-18  393.21   0.21  103.779 0.050 K_cont_  3.343 0.011 Keck/NIRC2                                     Gaidos         
Gl 84      02 05 04.8 -17 36 52 2016-08-02  492.48   0.24  103.084 0.028 K_cont_  3.308 0.011 Keck/NIRC2                                     Gaidos         
Gl 84      02 05 04.8 -17 36 52 2016-09-20  505.35   0.30  102.984 0.030 K_cont_  3.372 0.030 Keck/NIRC2                                     Mann           
Gl 84      02 05 04.8 -17 36 52 2017-01-25  528.70   0.75  102.653 0.092 K_cont_  3.360 0.094 Keck/NIRC2                                     Gaidos         
2M0213+36  02 13 20.6 +36 48 50 2006-11-11  215.0    5.4    72.0   4.0                        Janson et al. (2012) [2012ApJ...754...44J]                    
2M0213+36  02 13 20.6 +36 48 50 2007-08-12  181.0    2.8    56.5   2.3                        Janson et al. (2012) [2012ApJ...754...44J]                    
2M0213+36  02 13 20.6 +36 48 50 2012-08-29  226.0    8.2    81.70  0.88                       Janson et al. (2014) [2014ApJ...789..102J]                    
2M0213+36  02 13 20.6 +36 48 50 2012-11-25  217.0    4.5    76.10  0.82                       Janson et al. (2014) [2014ApJ...789..102J]                    
2M0213+36  02 13 20.6 +36 48 50 2014-07-31  128.58   0.19   47.307 0.047 K'       1.481 0.014 Keck/NIRC2                                     Dupuy          
2M0213+36  02 13 20.6 +36 48 50 2015-07-21   70.42   0.62  331.06  0.49  K_cont_  1.391 0.034 Keck/NIRC2                                     Kraus          
2M0213+36  02 13 20.6 +36 48 50 2015-07-22   68.42   0.49  332.00  0.35  K'       1.379 0.066 Keck/NIRC2 (NRM)                               Kraus          
2M0213+36  02 13 20.6 +36 48 50 2016-11-15   59.7    3.3   216.4   1.1   K'       1.285 0.064 Keck/NIRC2                                     Mann           
2M0213+36  02 13 20.6 +36 48 50 2016-11-15   54.17   0.39  216.24  0.48  K'       1.459 0.060 Keck/NIRC2 (NRM)                               Mann           
Gl 98      02 27 45.9 +04 25 55 1982-10-04  372.0    6.4   270.0   1.7                        McAlister et al. (1987) [1987AJ.....93..688M]                 
Gl 98      02 27 45.9 +04 25 55 1983-01-25  403.0    6.4   274.7   1.7                        McAlister et al. (1987) [1987AJ.....93..688M]                 
Gl 98      02 27 45.9 +04 25 55 1983-08-20  424.0    6.4   272.2   1.7                        Fu et al. (1997) [1997AJ....114.1623F]                        
Gl 98      02 27 45.9 +04 25 55 1983-09-18  432.0    6.4   276.4   1.7                        McAlister et al. (1987) [1987AJ.....93..688M]                 
Gl 98      02 27 45.9 +04 25 55 1983-09-27  434.0    6.4   276.1   1.7                        Fu et al. (1997) [1997AJ....114.1623F]                        
Gl 98      02 27 45.9 +04 25 55 1983-10-21  436.0    6.4   277.7   1.7                        Fu et al. (1997) [1997AJ....114.1623F]                        
Gl 98      02 27 45.9 +04 25 55 1983-12-19  438.0    6.4   279.4   1.7                        Fu et al. (1997) [1997AJ....114.1623F]                        
Gl 98      02 27 45.9 +04 25 55 1984-01-11  443.0    6.4   279.6   1.7                        Fu et al. (1997) [1997AJ....114.1623F]                        
Gl 98      02 27 45.9 +04 25 55 1986-11-22  404.0    6.4   296.6   1.7                        Hartkopf et al. (2000) [2000AJ....119.3084H]                  
Gl 98      02 27 45.9 +04 25 55 1988-08-29  208.0    6.4   320.9   1.7                        McAlister et al. (1990) [1990AJ.....99..965M]                 
Gl 98      02 27 45.9 +04 25 55 1991-11-23  351.0    6.4    92.3   1.7                        Hartkopf et al. (1994) [1994AJ....108.2299H]                  
Gl 98      02 27 45.9 +04 25 55 1992-09-05  432.0    8.6    98.0   3.2                        Balega et al. (1994) [1994.105..503B]                         
Gl 98      02 27 45.9 +04 25 55 1993-12-04  543.0    6.4   104.0   1.7                        Hartkopf et al. (1997) [1997AJ....114.1639H]                  
Gl 98      02 27 45.9 +04 25 55 1994-09-14  597.0    6.4   107.1   1.7                        Hartkopf et al. (2000) [2000AJ....119.3084H]                  
Gl 98      02 27 45.9 +04 25 55 1995-10-05  623.0    6.4   109.6   1.7                        Hartkopf et al. (1997) [1997AJ....114.1639H]                  
Gl 98      02 27 45.9 +04 25 55 1995-12-05  621.0    6.4   109.5   1.7                        Hartkopf et al. (1997) [1997AJ....114.1639H]                  
Gl 98      02 27 45.9 +04 25 55 1996-09-11  631.0    6.4   112.9   1.7                        Hartkopf et al. (2000) [2000AJ....119.3084H]                  
Gl 98      02 27 45.9 +04 25 55 1999-11-19  515.0    4.3   124.30  0.87                       Horch et al. (2002) [2002AJ....123.3442H]                     
Gl 98      02 27 45.9 +04 25 55 2000-08-20  464.9    1.9   130.4   2.5   FeII     0.082 0.025 CFHT/KIR                                       Perrier-Bellet 
Gl 98      02 27 45.9 +04 25 55 2000-08-20  463.7    2.1   130.4   2.5   BrG      0.065 0.012 CFHT/KIR                                       Perrier-Bellet 
Gl 98      02 27 45.9 +04 25 55 2001-08-04  389.7    1.7   136.5   2.5   BrG      0.085 0.017 CFHT/KIR                                       Perrier-Bellet 
Gl 98      02 27 45.9 +04 25 55 2002-07-24  308.0    1.9   142.0   2.5   H2v=2-1  0.110 0.012 CFHT/KIR                                       Beuzit         
Gl 98      02 27 45.9 +04 25 55 2002-09-11  303.8    5.2   150.1   3.8   PaBe     0.136 0.061 CFHT/KIR                                       Beuzit         
Gl 98      02 27 45.9 +04 25 55 2002-09-19  294.1    2.1   148.8   2.5   H2v=2-1  0.098 0.014 CFHT/KIR                                       Forveille      
Gl 98      02 27 45.9 +04 25 55 2002-11-21  279.7    3.1   146.8   2.5   H2v=2-1  0.15  0.20  CFHT/KIR                                       Forveille      
Gl 98      02 27 45.9 +04 25 55 2003-10-15  216.0    1.5   164.7   2.5   H2v=2-1  0.112 0.033 CFHT/KIR                                       Forveille      
Gl 98      02 27 45.9 +04 25 55 2004-01-07  206.3    1.9   171.2   2.5   BrG      0.065 0.024 CFHT/KIR                                       Forveille      
Gl 98      02 27 45.9 +04 25 55 2004-07-01  191.5    1.8   186.2   3.2   H2v=2-1  0.025 0.088 CFHT/KIR                                       Forveille      
Gl 98      02 27 45.9 +04 25 55 2004-09-28  187.5    1.9   194.6   2.5   H2v=2-1  0.051 0.022 CFHT/KIR                                       Catala         
Gl 98      02 27 45.9 +04 25 55 2004-09-28  178.5    5.9   194.2   2.5   FeII     0.008 0.011 CFHT/KIR                                       Catala         
Gl 98      02 27 45.9 +04 25 55 2004-12-28  182.0    3.7   207.5   1.2                        Docobo et al. (2006) [2006AJ....132..994D]                    
Gl 98      02 27 45.9 +04 25 55 2005-10-14  205.8    2.7   229.4   2.5   FeII     0.086 0.058 CFHT/KIR                                       CFHTTeam       
Gl 98      02 27 45.9 +04 25 55 2005-10-14  209.3    1.6   229.7   2.6   H2v=2-1  0.059 0.060 CFHT/KIR                                       CFHTTeam       
Gl 98      02 27 45.9 +04 25 55 2007-01-29  292.5    3.5   256.5   2.5   BrG      0.044 0.067 CFHT/KIR                                       Forveille      
Gl 98      02 27 45.9 +04 25 55 2008-10-08  418.2    3.8   275.10  0.95                       Tokovinin et al. (2010) [2010AJ....139..743T]                 
Gl 98      02 27 45.9 +04 25 55 2014-07-26  144.6    4.5   347.5   1.6                        Horch et al. (2015b) [2015AJ....149..151H]                    
Gl 98      02 27 45.9 +04 25 55 2014-10-06  132.5    3.8     0.90  0.96                       Tokovinin et al. (2015) [2015AJ....150...50T]                 
Gl 98      02 27 45.9 +04 25 55 2014-11-30  128.137  0.047  11.396 0.042 K'       0.078 0.010 Keck/NIRC2                                     Kraus          
Gl 98      02 27 45.9 +04 25 55 2015-06-23  150.54   0.74   50.33  0.12  K_cont_  0.144 0.052 Keck/NIRC2                                     Ireland        
Gl 98      02 27 45.9 +04 25 55 2015-10-01  178.01   0.20   63.025 0.039 K_cont_  0.059 0.013 Keck/NIRC2                                     Mann           
Gl 98      02 27 45.9 +04 25 55 2015-11-18  192.871  0.080  67.931 0.033 K_cont_  0.074 0.015 Keck/NIRC2                                     Gaidos         
Gl 98      02 27 45.9 +04 25 55 2016-08-02  281.764  0.070  84.074 0.015 K_cont_  0.078 0.010 Keck/NIRC2                                     Gaidos         
Gl 98      02 27 45.9 +04 25 55 2016-09-20  298.859  0.074  86.008 0.014 K_cont_  0.086 0.013 Keck/NIRC2                                     Mann           
Gl 98      02 27 45.9 +04 25 55 2017-11-27  437.10   0.85   97.187 0.047 K'       0.062 0.011 Keck/NIRC2                                     Kraus          
Gl 99      02 28 46.5 +32 15 34 2001-08-31  402.5    3.9    98.0   2.6   BrG      0.240 0.046 CFHT/KIR                                       Forveille      
Gl 99      02 28 46.5 +32 15 34 2002-11-21  424.4    2.0    94.9   2.5   H2v=2-1  0.278 0.014 CFHT/KIR                                       Forveille      
Gl 99      02 28 46.5 +32 15 34 2003-10-15  423.1    1.5    95.8   2.5   H2v=2-1  0.266 0.014 CFHT/KIR                                       Forveille      
Gl 99      02 28 46.5 +32 15 34 2004-07-03  413.5    1.9    96.7   2.5   H2v=2-1  0.302 0.012 CFHT/KIR                                       Forveille      
Gl 99      02 28 46.5 +32 15 34 2004-07-04  416.7    3.6    96.5   2.5   H2v=2-1  0.304 0.042 CFHT/KIR                                       Clenet         
Gl 99      02 28 46.5 +32 15 34 2004-12-28  399.0    3.7   100.0   1.1                        Docobo et al. (2006) [2006AJ....132..994D]                    
Gl 99      02 28 46.5 +32 15 34 2005-10-13  370.3    5.8    98.0   2.5   H2v=2-1  0.299 0.029 CFHT/KIR                                       CFHTTeam       
Gl 99      02 28 46.5 +32 15 34 2007-01-29  293.2    1.7   100.4   2.5   BrG      0.328 0.031 CFHT/KIR                                       Forveille      
Gl 99      02 28 46.5 +32 15 34 2007-08-09  266.0    9.9   101.9   1.8                        Mason et al. (2018) [2018AJ....155..215M]                     
Gl 99      02 28 46.5 +32 15 34 2007-10-26  238.0    9.4   104.50  0.76                       Hartkopf and Mason(2009) [2009AJ....138..813H]                
Gl 99      02 28 46.5 +32 15 34 2014-11-30  289.60   0.37  280.104 0.069 K'       0.260 0.010 Keck/NIRC2                                     Kraus          
Gl 99      02 28 46.5 +32 15 34 2015-07-21  275.066  0.084 281.452 0.037 K_cont_  0.255 0.010 Keck/NIRC2                                     Kraus          
Gl 99      02 28 46.5 +32 15 34 2015-10-01  269.5    4.1   281.87  0.18  K_cont_  0.312 0.017 Keck/NIRC2                                     Mann           
Gl 99      02 28 46.5 +32 15 34 2015-11-18  262.59   0.12  282.378 0.024 K_cont_  0.275 0.010 Keck/NIRC2                                     Gaidos         
Gl 99      02 28 46.5 +32 15 34 2016-08-02  226.19   0.12  284.442 0.016 K_cont_  0.255 0.012 Keck/NIRC2                                     Gaidos         
Gl 99      02 28 46.5 +32 15 34 2016-09-20  218.10   0.15  284.946 0.040 K_cont_  0.253 0.011 Keck/NIRC2                                     Mann           
Gl 125     03 09 30.8 +45 43 58 1998-10-11  581.0    3.7    10.4   1.2                        Balega et al. (2002a) [2002A&A...385...87B]                   
Gl 125     03 09 30.8 +45 43 58 1999-10-27  509.4    3.2     8.6   1.1                        Balega et al. (2004) [2004A&A...422..627B]                    
Gl 125     03 09 30.8 +45 43 58 2000-11-17  418.0    3.7     6.8   1.1                        Balega et al. (2006) [2006BSAO...59...20B]                    
Gl 125     03 09 30.8 +45 43 58 2001-10-04  330.0    4.3     3.7   1.1                        Balega et al. (2006) [2006BSAO...59...20B]                    
Gl 125     03 09 30.8 +45 43 58 2002-09-26  222.0    3.1   357.2   1.1                        Balega et al. (2005) [2005A&A...433..591B]                    
Gl 125     03 09 30.8 +45 43 58 2003-10-16  101.0    3.1   334.0   1.1                        Balega et al. (2005) [2005A&A...433..591B]                    
Gl 125     03 09 30.8 +45 43 58 2003-12-05   87.0    3.1   327.7   1.1                        Balega et al. (2005) [2005A&A...433..591B]                    
Gl 125     03 09 30.8 +45 43 58 2004-10-27   83.0    3.7   240.5   1.1                        Balega et al. (2007a) [2007AstBu..62..339B]                   
Gl 125     03 09 30.8 +45 43 58 2005-07-15  161.55   0.13  214.110 0.035 K'       1.166 0.062 Keck/NIRC2                                     Liu            
Gl 125     03 09 30.8 +45 43 58 2010-09-18  340.7    4.3   188.20  0.87                       Horch et al. (2017) [2017AJ....153..212H]                     
Gl 125     03 09 30.8 +45 43 58 2011-09-10  244.6    4.3   181.80  0.87                       Horch et al. (2017) [2017AJ....153..212H]                     
Gl 125     03 09 30.8 +45 43 58 2015-10-01  290.49   0.14   25.981 0.023 K_cont_  1.183 0.011 Keck/NIRC2                                     Mann           
Gl 125     03 09 30.8 +45 43 58 2015-11-18  305.58   0.14   25.277 0.023 K_cont_  1.187 0.010 Keck/NIRC2                                     Gaidos         
Gl 125     03 09 30.8 +45 43 58 2016-08-02  381.05   0.11   22.295 0.013 K_cont_  1.169 0.010 Keck/NIRC2                                     Gaidos         
Gl 125     03 09 30.8 +45 43 58 2016-09-20  394.80   0.17   21.856 0.014 K_cont_  1.183 0.010 Keck/NIRC2                                     Mann           
Gl 150.2   03 44 48.5 +46 02 09 1993-11-04  186.0    3.1   107.0   1.1                        Balega et al. (1997) [1997..23..172B]                         
Gl 150.2   03 44 48.5 +46 02 09 1994-09-18  249.0    3.1   102.2   1.1                        Balega et al. (1997) [1997..23..172B]                         
Gl 150.2   03 44 48.5 +46 02 09 1996-10-01  243.7    3.4    92.2   1.5                        Balega et al. (2001) [2001..27...95B]                         
Gl 150.2   03 44 48.5 +46 02 09 1998-10-10  125.0    5.0    71.6   1.8                        Balega et al. (2002a) [2002A&A...385...87B]                   
Gl 150.2   03 44 48.5 +46 02 09 1999-11-22   67.0    3.7    25.7   1.8                        Balega et al. (2002a) [2002A&A...385...87B]                   
Gl 150.2   03 44 48.5 +46 02 09 2000-11-12   96.0    3.7   320.2   1.6                        Balega et al. (2006) [2006BSAO...59...20B]                    
Gl 150.2   03 44 48.5 +46 02 09 2001-10-04  155.0    3.2   300.4   1.1                        Balega et al. (2002b) [2002AstL...28..773B]                   
Gl 150.2   03 44 48.5 +46 02 09 2002-07-24  206.5    1.9   290.2   2.6   H2v=2-1  1.081 0.041 CFHT/KIR                                       Beuzit         
Gl 150.2   03 44 48.5 +46 02 09 2002-09-13  200.2    3.3   292.7   2.6   FeII     1.166 0.036 CFHT/KIR                                       Beuzit         
Gl 150.2   03 44 48.5 +46 02 09 2003-12-05  217.0    4.3   282.2   1.3                        Balega et al. (2013) [2013AstBu..68...53B]                    
Gl 150.2   03 44 48.5 +46 02 09 2004-01-08  215.8    2.1   278.3   2.6   BrG      1.085 0.046 CFHT/KIR                                       Coustenis      
Gl 150.2   03 44 48.5 +46 02 09 2007-01-29  147.3    4.6   111.8   2.9   BrG      1.111 0.038 CFHT/KIR                                       Forveille      
Gl 150.2   03 44 48.5 +46 02 09 2016-10-16  220.1    1.6   285.50  0.86  Lp       1.013 0.023 Keck/NIRC2                                     vanderMarel    
Gl 190     05 08 35.0 -18 10 18 2003-03-16  122.76   0.74   40.74  0.55  J        0.016 0.011 VLT/NaCo                                       Lenzen         
Gl 190     05 08 35.0 -18 10 18 2003-03-16  122.59   0.81   40.57  0.48  H        0.009 0.027 VLT/NaCo                                       Lenzen         
Gl 190     05 08 35.0 -18 10 18 2003-03-16  122.67   0.69   40.70  0.83  NB1.75   0.007 0.060 VLT/NaCo                                       Lenzen         
Gl 190     05 08 35.0 -18 10 18 2003-03-16  122.99   0.50   39.70  0.70  Ks       0.139 0.014 VLT/NaCo                                       Lenzen         
Gl 190     05 08 35.0 -18 10 18 2006-03-14  117.0    9.9    40.2   1.8                        Mason et al. (2018) [2018AJ....155..215M]                     
Gl 190     05 08 35.0 -18 10 18 2008-10-07   51.8    3.9    47.8   1.4                        Tokovinin et al. (2010) [2010AJ....139..743T]                 
Gl 190     05 08 35.0 -18 10 18 2010-12-19  123.2    3.8    39.40  0.97                       Hartkopf et al. (2012) [2012AJ....143...42T]                  
Gl 190     05 08 35.0 -18 10 18 2011-02-16   70.51   0.77   36.87  0.47  Ks       0.076 0.031 VLT/NaCo                                       Montagnier     
Gl 190     05 08 35.0 -18 10 18 2012-10-31  123.7    3.8    39.20  0.97                       Tokovinin et al. (2014) [2014AJ....147..123T]                 
Gl 190     05 08 35.0 -18 10 18 2013-09-26  114.7    3.9    41.50  0.96                       Tokovinin et al. (2014) [2014AJ....147..123T]                 
Gl 190     05 08 35.0 -18 10 18 2014-01-17   54.7    4.0    35.1   1.2                        Tokovinin et al. (2015) [2015AJ....150...50T]                 
Gl 190     05 08 35.0 -18 10 18 2014-03-09   43.9    3.9   229.5   2.0                        Tokovinin et al. (2015) [2015AJ....150...50T]                 
Gl 190     05 08 35.0 -18 10 18 2014-10-07  121.5    3.8    40.70  0.96                       Tokovinin et al. (2015) [2015AJ....150...50T]                 
Gl 190     05 08 35.0 -18 10 18 2014-11-08  116.5    3.9    39.80  0.97                       Tokovinin et al. (2015) [2015AJ....150...50T]                 
Gl 190     05 08 35.0 -18 10 18 2015-11-18   98.81   0.30   38.70  0.30  K_cont_  0.180 0.094 Keck/NIRC2                                     Gaidos         
Gl 190     05 08 35.0 -18 10 18 2015-11-28   87.5    3.9    37.10  0.96                       Tokovinin et al. (2016) [2016AJ....151..153T]                 
Gl 190     05 08 35.0 -18 10 18 2016-02-19   54.3    3.8   221.70  0.95                       Tokovinin(2017) [2017AJ....154..110T]                         
Gl 190     05 08 35.0 -18 10 18 2016-11-15   86.98   0.17   37.12  0.68  K_cont_  0.102 0.010 Keck/NIRC2                                     Mann           
Gl 190     05 08 35.0 -18 10 18 2017-11-04   84.04   0.42   38.31  0.58  K_cont_  0.003 0.035 Keck/NIRC2                                     Gaidos         
GJ 1081    05 33 19.1 +44 48 58 1996-04-10  349.7    4.6    46.40  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
GJ 1081    05 33 19.1 +44 48 58 1999-08-17  267.0    4.6    40.50  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
GJ 1081    05 33 19.1 +44 48 58 2000-04-03  230.1    4.6    38.90  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
GJ 1081    05 33 19.1 +44 48 58 2001-04-01  161.3    4.6    34.30  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
GJ 1081    05 33 19.1 +44 48 58 2002-04-02   76.9    4.6    26.70  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
GJ 1081    05 33 19.1 +44 48 58 2003-04-02   35.6    4.6   285.00  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
GJ 1081    05 33 19.1 +44 48 58 2004-04-03   98.1    4.6    54.30  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
GJ 1081    05 33 19.1 +44 48 58 2005-03-31  255.7    4.6    48.70  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
GJ 1081    05 33 19.1 +44 48 58 2006-10-01  340.8    4.6    46.40  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
GJ 1081    05 33 19.1 +44 48 58 2008-08-27  350.58   1.00   43.69  0.14  K2       0.922 0.015 Gemini/NIRI                                    Henry          
GJ 1081    05 33 19.1 +44 48 58 2008-08-27  350.80   1.00   43.67  0.14  J2       0.986 0.034 Gemini/NIRI                                    Henry          
GJ 1081    05 33 19.1 +44 48 58 2008-08-27  350.8    1.1    43.68  0.14  H2       0.914 0.097 Gemini/NIRI                                    Henry          
GJ 1081    05 33 19.1 +44 48 58 2017-11-04  322.45   0.42   46.783 0.044 K_cont_  1.002 0.012 Keck/NIRC2                                     Gaidos         
Gl 234     06 29 23.3 -02 48 49 1995-08-16  719.2    4.6   134.70  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 234     06 29 23.3 -02 48 49 1996-04-01  708.9    4.6   152.50  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 234     06 29 23.3 -02 48 49 1997-04-16  745.0    4.6   180.80  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 234     06 29 23.3 -02 48 49 1997-12-19  750.3    3.3   197.9   2.5   BrG      1.602 0.026 CFHT/KIR                                       CFHTTeam       
Gl 234     06 29 23.3 -02 48 49 1997-12-19  750.8    3.0   197.7   2.5   J        1.768 0.027 CFHT/KIR                                       CFHTTeam       
Gl 234     06 29 23.3 -02 48 49 1998-05-03  734.3    4.6   207.10  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 234     06 29 23.3 -02 48 49 1998-10-30  667.4    2.4   221.9   2.5   H        1.596 0.048 CFHT/KIR                                       Roddier        
Gl 234     06 29 23.3 -02 48 49 1999-01-08  632.5    2.4   228.5   2.5   K        1.507 0.077 CFHT/KIR                                       Beuzit         
Gl 234     06 29 23.3 -02 48 49 1999-01-08  634.2    2.1   228.5   2.5   H2-1     1.585 0.013 CFHT/KIR                                       Beuzit         
Gl 234     06 29 23.3 -02 48 49 1999-08-26  494.8    4.6   257.30  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 234     06 29 23.3 -02 48 49 1999-11-19  452.0    4.3   269.70  0.87                       Horch et al. (2002) [2002AJ....123.3442H]                     
Gl 234     06 29 23.3 -02 48 49 1999-11-23  454.7    1.5   272.7   2.5   BrG      1.508 0.011 CFHT/KIR                                       Roddier        
Gl 234     06 29 23.3 -02 48 49 2000-03-20  442.4    4.6   294.80  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 234     06 29 23.3 -02 48 49 2000-04-20  444.1    2.9   301.9   2.5   BrG      1.532 0.058 CFHT/KIR                                       Perrier-Bellet 
Gl 234     06 29 23.3 -02 48 49 2000-11-16  548.0    5.0   335.0   1.1                        Balega et al. (2006) [2006BSAO...59...20B]                    
Gl 234     06 29 23.3 -02 48 49 2000-12-09  574.0    1.8   339.0   2.5   K        1.576 0.032 CFHT/KIR                                       Roddier        
Gl 234     06 29 23.3 -02 48 49 2000-12-10  569.9    5.2   339.3   2.6   K'       1.567 0.051 CFHT/KIR                                       Roddier        
Gl 234     06 29 23.3 -02 48 49 2001-03-12  648.5    2.3   348.6   2.5   FeII     1.680 0.011 CFHT/KIR                                       Davidge        
Gl 234     06 29 23.3 -02 48 49 2001-03-19  664.0    4.6   348.40  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 234     06 29 23.3 -02 48 49 2001-08-31  792.5    4.8     1.8   2.5   BrG      1.77  0.32  CFHT/KIR                                       Forveille      
Gl 234     06 29 23.3 -02 48 49 2002-09-11 1071.0    4.4    19.1   2.5   FeII     1.687 0.023 CFHT/KIR                                       Beuzit         
Gl 234     06 29 23.3 -02 48 49 2002-11-21 1119.3    3.8    16.7   2.5   H2v=2-1  1.643 0.012 CFHT/KIR                                       Forveille      
Gl 234     06 29 23.3 -02 48 49 2003-03-17 1182.5    4.0    19.8   2.5   FeII     1.665 0.011 CFHT/KIR                                       Beuzit         
Gl 234     06 29 23.3 -02 48 49 2003-03-20 1198.8    4.6    22.90  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 234     06 29 23.3 -02 48 49 2003-10-15 1273.0    4.3    25.7   2.5   H2v=2-1  1.566 0.045 CFHT/KIR                                       Forveille      
Gl 234     06 29 23.3 -02 48 49 2003-12-06 1286.0    4.3    30.1   1.1                        Balega et al. (2013) [2013AstBu..68...53B]                    
Gl 234     06 29 23.3 -02 48 49 2004-01-07 1303.0    4.0    27.5   2.5   BrG      1.579 0.020 CFHT/KIR                                       Forveille      
Gl 234     06 29 23.3 -02 48 49 2004-03-14 1340.    23.     30.6   1.0                        Hartkopf et al. (2008) [2008AJ....135.1334H]                  
Gl 234     06 29 23.3 -02 48 49 2004-03-20 1336.1    4.6    31.70  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 234     06 29 23.3 -02 48 49 2004-04-05 1325.    12.     29.3   2.5   H2       1.723 0.048 CFHT/KIR                                       Forveille      
Gl 234     06 29 23.3 -02 48 49 2004-10-27 1359.0    4.3    37.1   1.1                        Balega et al. (2007a) [2007AstBu..62..339B]                   
Gl 234     06 29 23.3 -02 48 49 2005-03-20 1392.4    4.6    39.40  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 234     06 29 23.3 -02 48 49 2005-09-18 1397.7    4.6    43.30  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 234     06 29 23.3 -02 48 49 2005-10-13 1391.5    4.7    41.2   2.5   H2v=2-1  1.640 0.029 CFHT/KIR                                       CFHTTeam       
Gl 234     06 29 23.3 -02 48 49 2006-04-11 1368.6    6.6    47.61  0.60  H        1.61  0.11  VLT/NaCo                                       Forveille      
Gl 234     06 29 23.3 -02 48 49 2006-04-11 1369.8    5.3    47.44  0.40  L        1.680 0.035 VLT/NaCo                                       Forveille      
Gl 234     06 29 23.3 -02 48 49 2006-04-11 1371.4    5.6    47.45  0.40  Ks       1.731 0.018 VLT/NaCo                                       Forveille      
Gl 234     06 29 23.3 -02 48 49 2006-10-03 1346.5    5.2    50.89  0.40  H        1.620 0.024 VLT/NaCo                                       Forveille      
Gl 234     06 29 23.3 -02 48 49 2007-01-29 1332.2    4.5    51.1   2.5   BrG      1.611 0.020 CFHT/KIR                                       Forveille      
Gl 234     06 29 23.3 -02 48 49 2009-03-28 1065.8    6.2    74.54  0.40  IB2.12   1.040 0.071 VLT/NaCo                                       Apai           
Gl 234     06 29 23.3 -02 48 49 2009-03-28 1066.2    6.6    74.51  0.43  L        0.99  0.12  VLT/NaCo                                       Apai           
Gl 234     06 29 23.3 -02 48 49 2009-12-18  962.2    2.6    85.22  0.20  H        1.36  0.24  Keck/NIRC2                                     Dupuy          
Gl 234     06 29 23.3 -02 48 49 2010-01-26  936.0    9.9    86.8   1.8                        Mason et al. (2018) [2018AJ....155..215M]                     
Gl 234     06 29 23.3 -02 48 49 2010-03-22  921.73   0.60   89.294 0.028 K        1.496 0.038 Keck/NIRC2                                     Liu            
Gl 234     06 29 23.3 -02 48 49 2010-03-22  921.60   0.28   89.312 0.015 Lp       1.448 0.018 Keck/NIRC2                                     Liu            
Gl 234     06 29 23.3 -02 48 49 2010-03-22  921.71   0.36   89.296 0.034 H        1.598 0.046 Keck/NIRC2                                     Liu            
Gl 234     06 29 23.3 -02 48 49 2010-03-22  920.98   0.92   89.316 0.084 J        1.623 0.029 Keck/NIRC2                                     Liu            
Gl 234     06 29 23.3 -02 48 49 2010-09-24  853.2    3.3    97.99  0.40  H        1.612 0.034 VLT/NaCo                                       Montagnier     
Gl 234     06 29 23.3 -02 48 49 2010-09-24  853.2    3.4    97.92  0.41  L        1.652 0.042 VLT/NaCo                                       Montagnier     
Gl 234     06 29 23.3 -02 48 49 2014-11-08  750.5    3.9   204.30  0.95                       Tokovinin et al. (2015) [2015AJ....150...50T]                 
Gl 234     06 29 23.3 -02 48 49 2014-11-30  734.39   0.34  206.445 0.018 K'       1.462 0.081 Keck/NIRC2                                     Kraus          
Gl 234     06 29 23.3 -02 48 49 2015-10-01  600.41   0.17  232.705 0.016 K_cont_  1.557 0.012 Keck/NIRC2                                     Mann           
Gl 234     06 29 23.3 -02 48 49 2015-11-18  570.83   0.16  238.224 0.016 K_cont_  1.558 0.013 Keck/NIRC2                                     Gaidos         
Gl 234     06 29 23.3 -02 48 49 2015-11-28  566.8    3.8   239.20  0.95                       Tokovinin et al. (2016) [2016AJ....151..153T]                 
Gl 234     06 29 23.3 -02 48 49 2016-11-15  446.99   0.21  300.259 0.021 K_cont_  1.551 0.019 Keck/NIRC2                                     Mann           
Gl 234     06 29 23.3 -02 48 49 2016-12-16  463.6    4.2   306.5   1.3                        Tokovinin et al. (2018) [2018AJ....155..235T]                 
LHS 221    06 54 04.2 +60 52 18 1995-08-11   95.4    4.6   344.20  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
LHS 221    06 54 04.2 +60 52 18 1996-08-18  324.1    4.6   296.00  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
LHS 221    06 54 04.2 +60 52 18 1997-09-16  460.8    4.6   286.80  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
LHS 221    06 54 04.2 +60 52 18 1998-04-26  501.4    4.6   283.20  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
LHS 221    06 54 04.2 +60 52 18 2000-01-06  504.6    4.6   272.20  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
LHS 221    06 54 04.2 +60 52 18 2000-04-27  489.0    4.6   271.00  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
LHS 221    06 54 04.2 +60 52 18 2001-04-25  428.6    4.6   263.60  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
LHS 221    06 54 04.2 +60 52 18 2002-03-26  357.6    4.6   254.40  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
LHS 221    06 54 04.2 +60 52 18 2003-03-24  272.2    4.6   238.00  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
LHS 221    06 54 04.2 +60 52 18 2003-10-16  228.9    4.6   221.3   2.5   FeII     1.077 0.073 CFHT/KIR                                       Forveille      
LHS 221    06 54 04.2 +60 52 18 2004-01-08  212.6    2.5   211.1   2.6   BrG      0.884 0.022 CFHT/KIR                                       Coustenis      
LHS 221    06 54 04.2 +60 52 18 2004-03-14  218.0    9.9   211.7   1.0                        Hartkopf et al. (2008) [2008AJ....135.1334H]                  
LHS 221    06 54 04.2 +60 52 18 2004-03-23  205.5    4.6   210.00  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
LHS 221    06 54 04.2 +60 52 18 2004-10-29  187.0    4.3   186.3   1.3                        Balega et al. (2007a) [2007AstBu..62..339B]                   
LHS 221    06 54 04.2 +60 52 18 2005-03-23  198.8    4.6   170.70  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
LHS 221    06 54 04.2 +60 52 18 2005-04-26  203.2    3.1   165.4   2.5   H2v=2-1  0.89  0.20  CFHT/KIR                                       Forveille      
LHS 221    06 54 04.2 +60 52 18 2005-09-10  218.5    4.6   153.90  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
LHS 221    06 54 04.2 +60 52 18 2005-10-13  222.9    9.1   151.1   2.7   H2v=2-1  0.95  0.11  CFHT/KIR                                       CFHTTeam       
LHS 221    06 54 04.2 +60 52 18 2005-10-13  216.    17.    149.5   3.6   FeII     1.090 0.087 CFHT/KIR                                       CFHTTeam       
LHS 221    06 54 04.2 +60 52 18 2006-09-14  281.6    4.6   128.80  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
LHS 221    06 54 04.2 +60 52 18 2007-01-29  289.7    3.6   119.1   2.5   BrG      1.202 0.015 CFHT/KIR                                       Forveille      
LHS 221    06 54 04.2 +60 52 18 2007-09-11  285.1    4.6   111.20  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
LHS 221    06 54 04.2 +60 52 18 2007-10-27  284.0    4.3   109.60  0.87                       Horch et al. (2010) [2010AJ....139..205H]                     
LHS 221    06 54 04.2 +60 52 18 2008-11-06   98.0    1.3    56.00  0.61  J2       1.086 0.069 Gemini/NIRI                                    Henry          
LHS 221    06 54 04.2 +60 52 18 2008-11-06   96.09   0.90   55.39  0.57  K2       1.141 0.034 Gemini/NIRI                                    Henry          
LHS 221    06 54 04.2 +60 52 18 2008-11-06   97.7    1.4    55.75  0.61  H2       1.134 0.056 Gemini/NIRI                                    Henry          
LHS 221    06 54 04.2 +60 52 18 2015-10-01  363.86   0.14  255.035 0.024 K_cont_  1.093 0.011 Keck/NIRC2                                     Mann           
LHS 221    06 54 04.2 +60 52 18 2015-11-27  350.74   0.12  253.172 0.034 K_cont_  1.103 0.011 Keck/NIRC2                                     Ireland        
LHS 224    07 03 55.7 +52 42 06 2000-01-07  146.3    4.6     5.20  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
LHS 224    07 03 55.7 +52 42 06 2000-02-19  159.0    3.0   357.9   2.5   K'       0.07  0.20  CFHT/KIR                                       Perrier-Bellet 
LHS 224    07 03 55.7 +52 42 06 2000-02-19  156.8    3.0   358.6   2.5   H        0.10  0.20  CFHT/KIR                                       Perrier-Bellet 
LHS 224    07 03 55.7 +52 42 06 2000-12-09  142.2    3.0   301.0   2.6   J        0.158 0.014 CFHT/KIR                                       Roddier        
LHS 224    07 03 55.7 +52 42 06 2001-09-01  134.4    1.6   223.9   2.7   FeII     0.094 0.038 CFHT/KIR                                       Forveille      
LHS 224    07 03 55.7 +52 42 06 2001-09-01  136.8    3.0   225.9   2.5   BrG      0.19  0.20  CFHT/KIR                                       Forveille      
LHS 224    07 03 55.7 +52 42 06 2003-10-30  164.2    4.6   329.70  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
LHS 224    07 03 55.7 +52 42 06 2004-11-01  129.8    4.6   235.50  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
LHS 224    07 03 55.7 +52 42 06 2005-04-27  146.8    1.6   188.9   2.5   FeII     0.060 0.011 CFHT/KIR                                       Forveille      
LHS 224    07 03 55.7 +52 42 06 2005-10-30  105.1    4.6   140.60  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
LHS 224    07 03 55.7 +52 42 06 2005-11-03  102.3    4.6   139.10  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
LHS 224    07 03 55.7 +52 42 06 2006-11-07  163.8    4.6   343.80  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
LHS 224    07 03 55.7 +52 42 06 2008-01-20  104.    17.    241.0   7.2                        Jodar et al. (2013) [2013MNRAS.429..859J]                     
LHS 224    07 03 55.7 +52 42 06 2008-05-06  136.1    4.6   214.20  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
LHS 224    07 03 55.7 +52 42 06 2008-12-19  122.1    4.6   159.10  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
LHS 224    07 03 55.7 +52 42 06 2014-11-30  138.17   0.18  214.405 0.017 K'       0.161 0.010 Keck/NIRC2                                     Kraus          
LHS 224    07 03 55.7 +52 42 06 2016-11-15  165.09   0.17  335.51  0.13  K_cont_  0.149 0.014 Keck/NIRC2                                     Mann           
Gl 263     07 04 17.7 -10 30 31 1999-02-26  107.0    3.0   293.2   2.8   J        0.36  0.40  CFHT/KIR                                       Beuzit         
Gl 263     07 04 17.7 -10 30 31 1999-02-26  111.8    4.3   292.7   3.0   FeII     0.56  0.13  CFHT/KIR                                       Beuzit         
Gl 263     07 04 17.7 -10 30 31 1999-04-01  120.0    2.4   287.5   2.8   FeII     0.43  0.15  CFHT/KIR                                       Menard         
Gl 263     07 04 17.7 -10 30 31 2000-04-20  117.9    1.8   269.5   3.4   BrG      0.52  0.12  CFHT/KIR                                       Perrier-Bellet 
Gl 263     07 04 17.7 -10 30 31 2002-12-22  122.02   0.30  283.15  0.56  Ks       0.438 0.045 VLT/NaCo                                       Lenzen         
Gl 263     07 04 17.7 -10 30 31 2003-03-17  133.6    2.1   275.7   2.7   BrG      0.488 0.036 CFHT/KIR                                       Beuzit         
Gl 263     07 04 17.7 -10 30 31 2003-10-15  132.0    3.0   266.9   2.8   H2v=2-1  0.53  0.30  CFHT/KIR                                       Forveille      
Gl 263     07 04 17.7 -10 30 31 2007-01-29  141.3    5.2   270.3   2.8   BrG      0.511 0.045 CFHT/KIR                                       Forveille      
Gl 263     07 04 17.7 -10 30 31 2014-12-09   94.2    1.1   261.98  0.23  K_cont_  0.451 0.038 Keck/NIRC2                                     Ireland        
Gl 263     07 04 17.7 -10 30 31 2015-10-01   68.13   0.20   52.25  0.34  K_cont_  0.383 0.025 Keck/NIRC2                                     Mann           
Gl 263     07 04 17.7 -10 30 31 2016-11-15   82.75   0.47  302.48  0.41  K_cont_  0.506 0.028 Keck/NIRC2                                     Mann           
Gl 263     07 04 17.7 -10 30 31 2017-01-25   92.9    3.0   295.10  0.69  K_cont_  0.28  0.13  Keck/NIRC2                                     Gaidos         
Gl 277     07 31 57.7 +36 13 09 2000-04-20  686.3    2.2   197.4   2.5   BrG      1.976 0.070 CFHT/KIR                                       Perrier-Bellet 
Gl 277     07 31 57.7 +36 13 09 2003-03-14  989.98   0.76  193.036 0.061 H        2.079 0.088 Keck/NIRC2                                     Liu            
Gl 277     07 31 57.7 +36 13 09 2003-03-14  989.56   0.53  193.040 0.018 Lp       1.886 0.035 Keck/NIRC2                                     Liu            
Gl 277     07 31 57.7 +36 13 09 2008-11-12 1391.    17.    189.0   1.7                        Jodar et al. (2013) [2013MNRAS.429..859J]                     
Gl 277     07 31 57.7 +36 13 09 2014-02-14 1550.74   0.80  190.458 0.020 BrG      2.185 0.037 Keck/NIRC2                                     Hung           
Gl 277     07 31 57.7 +36 13 09 2015-10-01 1562.46   0.51  190.135 0.013 K_cont_  2.008 0.021 Keck/NIRC2                                     Mann           
Gl 277     07 31 57.7 +36 13 09 2015-11-27 1562.54   0.47  190.144 0.020 K_cont_  1.983 0.014 Keck/NIRC2                                     Ireland        
Gl 277     07 31 57.7 +36 13 09 2016-11-15 1559.34   0.39  189.966 0.028 K_cont_  2.002 0.012 Keck/NIRC2                                     Mann           
Gl 277     07 31 57.7 +36 13 09 2017-01-25 1556.85   0.43  189.953 0.023 K_cont_  2.024 0.030 Keck/NIRC2                                     Gaidos         
Gl 277     07 31 57.7 +36 13 09 2017-11-04 1549.96   0.59  189.818 0.075 K_cont_  1.999 0.022 Keck/NIRC2                                     Gaidos         
2M0736+07  07 36 25.1 +07 04 43 1998-03-08  797.2    8.5   290.1   2.5   FeII     0.212 0.022 CFHT/KIR                                       Beuzit         
2M0736+07  07 36 25.1 +07 04 43 1998-03-08  795.8    2.4   290.3   2.5   H2       0.221 0.013 CFHT/KIR                                       Beuzit         
2M0736+07  07 36 25.1 +07 04 43 2000-02-19  903.7    4.9   303.7   2.5   BrG      0.34  0.13  CFHT/KIR                                       Perrier-Bellet 
2M0736+07  07 36 25.1 +07 04 43 2001-03-12  939.1    3.2   309.2   2.5   K'       0.238 0.012 CFHT/KIR                                       Davidge        
2M0736+07  07 36 25.1 +07 04 43 2006-03-14  950.0    9.9   332.1   1.8                        Mason et al. (2018) [2018AJ....155..215M]                     
2M0736+07  07 36 25.1 +07 04 43 2011-11-07  674.0    7.3    11.40  0.72                       Janson et al. (2014) [2014ApJ...789..102J]                    
2M0736+07  07 36 25.1 +07 04 43 2015-10-01  275.57   0.16  111.418 0.026 K_cont_  0.276 0.011 Keck/NIRC2                                     Mann           
2M0736+07  07 36 25.1 +07 04 43 2015-11-27  266.21   0.35  121.745 0.091 K_cont_  0.274 0.015 Keck/NIRC2                                     Ireland        
2M0736+07  07 36 25.1 +07 04 43 2015-11-30  267.0    4.0   122.10  0.96                       Tokovinin et al. (2016) [2016AJ....151..153T]                 
2M0736+07  07 36 25.1 +07 04 43 2016-11-15  287.6    2.1   188.95  0.54  K'       0.312 0.052 Keck/NIRC2                                     Mann           
2M0736+07  07 36 25.1 +07 04 43 2016-11-15  288.65   0.80  188.56  0.30  K_cont_  0.339 0.010 Keck/NIRC2                                     Mann           
2M0736+07  07 36 25.1 +07 04 43 2017-01-25  304.90   0.15  199.07  0.11  K_cont_  0.277 0.011 Keck/NIRC2                                     Gaidos         
2M0736+07  07 36 25.1 +07 04 43 2017-01-25  304.84   0.13  199.093 0.025 K'       0.260 0.013 Keck/NIRC2                                     Gaidos         
2M0736+07  07 36 25.1 +07 04 43 2017-11-04  397.4    1.4   230.23  0.14  K_cont_  0.297 0.038 Keck/NIRC2                                     Gaidos         
Gl 301     08 13 08.5 -13 55 01 1993-02-03  527.0    6.4   180.6   1.7                        Hartkopf et al. (2000) [2000AJ....119.3084H]                  
Gl 301     08 13 08.5 -13 55 01 1998-03-07  247.0    2.0   291.7   2.5   H2       0.465 0.028 CFHT/KIR                                       Beuzit         
Gl 301     08 13 08.5 -13 55 01 1998-03-07  254.4    3.7   292.0   2.5   FeII     0.480 0.019 CFHT/KIR                                       Beuzit         
Gl 301     08 13 08.5 -13 55 01 1999-04-05  281.8    2.4   321.2   2.5   J        0.513 0.037 CFHT/KIR                                       Perrier-Bellet 
Gl 301     08 13 08.5 -13 55 01 2003-12-18  365.    11.     61.3   1.0                        Hartkopf et al. (2008) [2008AJ....135.1334H]                  
Gl 301     08 13 08.5 -13 55 01 2008-11-12  718.    17.     98.6   1.9                        Jodar et al. (2013) [2013MNRAS.429..859J]                     
Gl 301     08 13 08.5 -13 55 01 2010-12-19  839.6    3.9   106.50  0.95                       Hartkopf et al. (2012) [2012AJ....143...42T]                  
Gl 301     08 13 08.5 -13 55 01 2015-11-30 1100.6    3.8   117.30  0.95                       Tokovinin et al. (2016) [2016AJ....151..153T]                 
Gl 301     08 13 08.5 -13 55 01 2017-11-04 1176.01   0.78  120.565 0.043 K_cont_  0.528 0.010 Keck/NIRC2                                     Gaidos         
Gl 301     08 13 08.5 -13 55 01 2017-11-04 1179.06   0.88  120.546 0.050 K'       0.41  0.11  Keck/NIRC2                                     Gaidos         
Gl 310     08 36 25.5 +67 17 42 1999-01-07  552.0    4.3    34.70  0.87                       Horch et al. (2002) [2002AJ....123.3442H]                     
Gl 310     08 36 25.5 +67 17 42 2004-02-11  633.0    4.3    12.20  0.87                       Horch et al. (2008) [2008AJ....136..312H]                     
Gl 310     08 36 25.5 +67 17 42 2007-01-05  598.0    4.3   358.70  0.87                       Horch et al. (2010) [2010AJ....139..205H]                     
Gl 310     08 36 25.5 +67 17 42 2008-04-21  521.    17.    352.1   2.1                        Jodar et al. (2013) [2013MNRAS.429..859J]                     
Gl 310     08 36 25.5 +67 17 42 2010-01-04  509.6    4.3   341.50  0.87                       Horch et al. (2011) [2011AJ....141...45H]                     
Gl 310     08 36 25.5 +67 17 42 2012-03-10  390.    45.    325.4   1.4                        Rodriguez et al. (2015) [2015MNRAS.449.3160R]                 
Gl 310     08 36 25.5 +67 17 42 2012-12-27  406.75   0.36  315.211 0.030 Ks       2.336 0.032 Keck/NIRC2                                     Swift          
Gl 310     08 36 25.5 +67 17 42 2016-11-15  312.04   0.15  260.603 0.025 K_cont_  2.185 0.016 Keck/NIRC2                                     Mann           
Gl 310     08 36 25.5 +67 17 42 2017-11-04  258.83   0.29  239.873 0.050 K_cont_  2.187 0.010 Keck/NIRC2                                     Gaidos         
Gl 330     08 57 04.6 +11 38 49 1999-10-26  523.7    3.2   222.4   1.1                        Balega et al. (2004) [2004A&A...422..627B]                    
Gl 330     08 57 04.6 +11 38 49 2000-11-15  420.0    4.3   220.7   1.1                        Balega et al. (2006) [2006BSAO...59...20B]                    
Gl 330     08 57 04.6 +11 38 49 2001-04-10  378.0    5.0   218.4   1.2                        Balega et al. (2006) [2006BSAO...59...20B]                    
Gl 330     08 57 04.6 +11 38 49 2007-01-02  168.0    4.3   288.90  0.87                       Horch et al. (2010) [2010AJ....139..205H]                     
Gl 330     08 57 04.6 +11 38 49 2008-01-20  200.    17.    268.0   4.3                        Jodar et al. (2013) [2013MNRAS.429..859J]                     
Gl 330     08 57 04.6 +11 38 49 2009-01-14  240.    17.    259.0   3.4                        Jodar et al. (2013) [2013MNRAS.429..859J]                     
Gl 330     08 57 04.6 +11 38 49 2014-01-16  528.4    4.2   245.60  0.96                       Tokovinin et al. (2015) [2015AJ....150...50T]                 
Gl 330     08 57 04.6 +11 38 49 2014-12-09  560.05   0.22  243.691 0.016 K_cont_  1.119 0.015 Keck/NIRC2                                     Ireland        
Gl 330     08 57 04.6 +11 38 49 2016-03-19  608.72   0.25  241.64  0.12  K_cont_  1.131 0.024 Keck/NIRC2                                     Gaidos         
Gl 330     08 57 04.6 +11 38 49 2016-05-12  613.66   0.30  241.321 0.055 K_cont_  1.132 0.018 Keck/NIRC2                                     Gaidos         
Gl 330     08 57 04.6 +11 38 49 2017-01-25  637.95   0.19  240.310 0.029 K_cont_  1.129 0.011 Keck/NIRC2                                     Gaidos         
Gl 330     08 57 04.6 +11 38 49 2017-11-04  662.57   0.30  239.239 0.041 K_cont_  1.122 0.010 Keck/NIRC2                                     Gaidos         
LHS 6167   09 15 36.4 -10 35 47 2003-12-09   76.51   0.58   82.01  0.57  NB1.75   0.193 0.014 VLT/NaCo                                       Beuzit         
LHS 6167   09 15 36.4 -10 35 47 2003-12-09   78.1    1.1    82.79  0.58  FeII     0.166 0.060 VLT/NaCo                                       Beuzit         
LHS 6167   09 15 36.4 -10 35 47 2005-05-01  171.31   0.68  266.09  0.41  FeII     0.130 0.015 VLT/NaCo                                       Beuzit         
LHS 6167   09 15 36.4 -10 35 47 2009-10-28  167.11   0.68  284.97  0.65  J2       0.161 0.046 Gemini/NIRI                                    Dieterich      
LHS 6167   09 15 36.4 -10 35 47 2009-10-28  167.43   0.60  285.45  0.42  H2       0.150 0.046 Gemini/NIRI                                    Dieterich      
LHS 6167   09 15 36.4 -10 35 47 2009-10-28  167.81   0.50  285.99  0.44  K2       0.149 0.040 Gemini/NIRI                                    Dieterich      
LHS 6167   09 15 36.4 -10 35 47 2010-01-26  179.0    9.9   279.0   1.8                        Mason et al. (2018) [2018AJ....155..215M]                     
LHS 6167   09 15 36.4 -10 35 47 2010-11-01  150.9    3.0   245.3   1.2   J_cont_  0.12  0.20  Gemini/NIRI                                    Dieterich      
LHS 6167   09 15 36.4 -10 35 47 2010-11-01  151.11   0.61  243.3   1.4   J2       0.169 0.016 Gemini/NIRI                                    Dieterich      
LHS 6167   09 15 36.4 -10 35 47 2010-11-01  150.23   0.52  244.8   1.4   Ks       0.137 0.013 Gemini/NIRI                                    Dieterich      
LHS 6167   09 15 36.4 -10 35 47 2010-11-01  150.78   0.50  243.8   1.4   H2       0.148 0.011 Gemini/NIRI                                    Dieterich      
LHS 6167   09 15 36.4 -10 35 47 2012-01-05  123.0    6.6   175.7   1.5                        Janson et al. (2014) [2014ApJ...789..102J]                    
LHS 6167   09 15 36.4 -10 35 47 2014-12-09  171.44   0.21  282.489 0.048 K_cont_  0.148 0.011 Keck/NIRC2                                     Ireland        
LHS 6167   09 15 36.4 -10 35 47 2015-01-11  177.4    3.9   278.7   1.0                        Tokovinin et al. (2015) [2015AJ....150...50T]                 
LHS 6167   09 15 36.4 -10 35 47 2015-04-02  179.4    4.0   271.2   1.0                        Tokovinin et al. (2016) [2016AJ....151..153T]                 
LHS 6167   09 15 36.4 -10 35 47 2015-11-28  148.31   0.28  245.23  0.23  K_cont_  0.164 0.014 Keck/NIRC2                                     Ireland        
LHS 6167   09 15 36.4 -10 35 47 2015-11-30  147.6    3.9   244.20  0.97                       Tokovinin et al. (2016) [2016AJ....151..153T]                 
Gl 340     09 17 53.4 +28 33 38 1983-01-07  501.0    6.4    23.6   1.7                        Fu et al. (1997) [1997AJ....114.1623F]                        
Gl 340     09 17 53.4 +28 33 38 1983-01-24  488.0    6.4    23.5   1.7                        McAlister et al. (1987) [1987AJ.....93..688M]                 
Gl 340     09 17 53.4 +28 33 38 1984-01-20  516.0    6.4    28.1   1.7                        McAlister et al. (1987) [1987AJ.....93..688M]                 
Gl 340     09 17 53.4 +28 33 38 1984-03-09  545.    14.     31.5   1.7                        Bonneau et al. (1986) [1986..65...27B]                        
Gl 340     09 17 53.4 +28 33 38 1986-11-20  423.0    6.4    41.0   1.7                        McAlister et al. (1989) [1989AJ.....97..510M]                 
Gl 340     09 17 53.4 +28 33 38 1988-04-04  328.0    6.4    52.2   1.7                        McAlister et al. (1989) [1989AJ.....97..510M]                 
Gl 340     09 17 53.4 +28 33 38 1989-03-01  266.0    6.4    63.8   1.7                        Fu et al. (1997) [1997AJ....114.1623F]                        
Gl 340     09 17 53.4 +28 33 38 1989-03-25  268.0    6.4    64.6   1.7                        McAlister et al. (1990) [1990AJ.....99..965M]                 
Gl 340     09 17 53.4 +28 33 38 1990-04-09  211.0    6.4    85.9   1.7                        Hartkopf et al. (1992) [1992AJ....104..810H]                  
Gl 340     09 17 53.4 +28 33 38 1991-04-28  210.0    6.4   113.5   1.7                        Hartkopf et al. (1994) [1994AJ....108.2299H]                  
Gl 340     09 17 53.4 +28 33 38 1991-11-24  207.0    6.4   131.9   1.7                        Hartkopf et al. (1994) [1994AJ....108.2299H]                  
Gl 340     09 17 53.4 +28 33 38 1992-04-22  222.0    6.4   141.8   1.7                        Hartkopf et al. (1994) [1994AJ....108.2299H]                  
Gl 340     09 17 53.4 +28 33 38 1994-03-22  345.0    6.4   170.9   1.7                        Hartkopf et al. (1997) [1997AJ....114.1639H]                  
Gl 340     09 17 53.4 +28 33 38 1995-02-24  413.0    6.4   178.3   1.7                        Hartkopf et al. (1997) [1997AJ....114.1639H]                  
Gl 340     09 17 53.4 +28 33 38 1995-04-27  430.    42.    179.7   1.1                        Germain et al. (1999) [1999AJ....117.1905W]                   
Gl 340     09 17 53.4 +28 33 38 1995-12-03  474.0    6.4   181.9   1.7                        Hartkopf et al. (1997) [1997AJ....114.1639H]                  
Gl 340     09 17 53.4 +28 33 38 1996-11-12  541.0    6.4   186.5   1.7                        Hartkopf et al. (2000) [2000AJ....119.3084H]                  
Gl 340     09 17 53.4 +28 33 38 1997-02-17  569.0    6.4   187.1   1.7                        Hartkopf et al. (2000) [2000AJ....119.3084H]                  
Gl 340     09 17 53.4 +28 33 38 1999-04-26  660.    42.    193.9   1.1                        Mason et al. (2000) [2000AJ....120.1120W]                     
Gl 340     09 17 53.4 +28 33 38 1999-11-21  720.0    4.3   194.90  0.87                       Horch et al. (2002) [2002AJ....123.3442H]                     
Gl 340     09 17 53.4 +28 33 38 2001-03-27  750.    42.    195.3   1.1                        Mason et al. (2002) [2002AJ....124.2254W]                     
Gl 340     09 17 53.4 +28 33 38 2001-04-10  768.0    4.3   197.5   1.1                        Balega et al. (2006) [2006BSAO...59...20B]                    
Gl 340     09 17 53.4 +28 33 38 2002-03-03  780.    42.    199.8   1.1                        Mason et al. (2004b) [2004AJ....127..539W]                    
Gl 340     09 17 53.4 +28 33 38 2003-03-25  780.    42.    200.3   1.1                        Mason et al. (2004a) [2004AJ....128.3012W]                    
Gl 340     09 17 53.4 +28 33 38 2004-12-20  778.0    4.3   204.10  0.87                       Horch et al. (2008) [2008AJ....136..312H]                     
Gl 340     09 17 53.4 +28 33 38 2005-11-12  758.0    9.9   204.8   1.8                        Mason et al. (2018) [2018AJ....155..215M]                     
Gl 340     09 17 53.4 +28 33 38 2006-04-27  660.    42.    208.2   1.1                        Mason et al. (2011) [2011AJ....141..157M]                     
Gl 340     09 17 53.4 +28 33 38 2009-02-17  500.    42.    214.1   1.1                        Mason et al. (2011) [2011AJ....141..157M]                     
Gl 340     09 17 53.4 +28 33 38 2017-11-27  515.17   0.23   26.825 0.094 K'       0.024 0.014 Keck/NIRC2                                     Kraus          
Gl 352     09 31 19.4 -13 29 19 1997-12-28  662.4    6.4   241.8   2.5   H2       0.46  0.57  CFHT/KIR                                       Beuzit         
Gl 352     09 31 19.4 -13 29 19 1997-12-28  663.2    3.3   242.0   2.5   FeII     0.64  0.89  CFHT/KIR                                       Beuzit         
Gl 352     09 31 19.4 -13 29 19 2000-02-19  480.4    1.7   205.3   2.5   BrG      0.118 0.033 CFHT/KIR                                       Perrier-Bellet 
Gl 352     09 31 19.4 -13 29 19 2002-04-24  346.    10.    113.70  0.73                       Helminiak et al. (2009) [2009MNRAS.400..406H]                 
Gl 352     09 31 19.4 -13 29 19 2010-01-26  653.0    9.9   318.6   1.8                        Mason et al. (2018) [2018AJ....155..215M]                     
Gl 352     09 31 19.4 -13 29 19 2010-12-20  669.1    3.8   306.20  0.95                       Hartkopf et al. (2012) [2012AJ....143...42T]                  
Gl 352     09 31 19.4 -13 29 19 2013-02-16  712.7    3.8   279.40  0.95                       Tokovinin et al. (2014) [2014AJ....147..123T]                 
Gl 352     09 31 19.4 -13 29 19 2014-04-21  722.6    3.8   266.00  0.95                       Tokovinin et al. (2015) [2015AJ....150...50T]                 
Gl 352     09 31 19.4 -13 29 19 2015-11-28  693.60   0.27  247.303 0.030 K_cont_  0.132 0.015 Keck/NIRC2                                     Ireland        
Gl 352     09 31 19.4 -13 29 19 2015-11-30  696.5    3.8   247.20  0.95                       Tokovinin et al. (2016) [2016AJ....151..153T]                 
Gl 352     09 31 19.4 -13 29 19 2016-11-15  644.18   0.42  234.559 0.029 K_cont_  0.126 0.016 Keck/NIRC2                                     Mann           
Gl 381     10 12 04.6 -02 41 04 1999-11-23  185.5    1.7   255.8   2.6   H_cont_  0.680 0.043 CFHT/KIR                                       Roddier        
Gl 381     10 12 04.6 -02 41 04 2000-02-18  206.4    4.6   256.6   2.6   BrG      0.689 0.065 CFHT/KIR                                       Perrier-Bellet 
Gl 381     10 12 04.6 -02 41 04 2000-02-19  196.2    3.9   255.3   2.6   FeII     0.746 0.038 CFHT/KIR                                       Perrier-Bellet 
Gl 381     10 12 04.6 -02 41 04 2000-04-15  206.4    2.4   255.3   2.7   J        0.756 0.100 CFHT/KIR                                       Roddier        
Gl 381     10 12 04.6 -02 41 04 2000-04-15  201.1    2.0   254.7   2.6   H        0.721 0.038 CFHT/KIR                                       Roddier        
Gl 381     10 12 04.6 -02 41 04 2000-11-17  201.0    3.7   251.9   1.1                        Balega et al. (2006) [2006BSAO...59...20B]                    
Gl 381     10 12 04.6 -02 41 04 2000-12-13  200.8    1.6   252.3   2.5   K'       0.766 0.051 CFHT/KIR                                       Roddier        
Gl 381     10 12 04.6 -02 41 04 2001-03-08  177.2    2.6   249.0   2.7   FeII     0.747 0.067 CFHT/KIR                                       Coustenis      
Gl 381     10 12 04.6 -02 41 04 2001-03-12  181.3    3.7   251.2   2.6   CO       0.771 0.022 CFHT/KIR                                       Davidge        
Gl 381     10 12 04.6 -02 41 04 2001-03-12  173.4    3.5   250.7   2.6   FeII     0.719 0.012 CFHT/KIR                                       Davidge        
Gl 381     10 12 04.6 -02 41 04 2002-06-25  180.2    3.9    62.4   2.5   H2v=2-1  0.982 0.084 CFHT/KIR                                       Beuzit         
Gl 381     10 12 04.6 -02 41 04 2003-03-18  158.38   0.93   62.10  0.43  NB1.75   0.918 0.040 VLT/NaCo                                       Lenzen         
Gl 381     10 12 04.6 -02 41 04 2003-12-10  103.8    1.8    53.9   1.6   FeII     0.74  0.14  VLT/NaCo                                       Beuzit         
Gl 381     10 12 04.6 -02 41 04 2007-01-02  167.0    4.3   256.30  0.87                       Horch et al. (2010) [2010AJ....139..205H]                     
Gl 381     10 12 04.6 -02 41 04 2014-12-09  184.90   0.17  254.758 0.030 K_cont_  0.827 0.010 Keck/NIRC2                                     Ireland        
Gl 381     10 12 04.6 -02 41 04 2015-11-28  208.02   0.19  251.329 0.048 K_cont_  0.846 0.010 Keck/NIRC2                                     Ireland        
Gl 381     10 12 04.6 -02 41 04 2016-02-19  200.1    3.8   250.30  0.95                       Tokovinin (2017) [2017AJ....154..110T]                        
Gl 381     10 12 04.6 -02 41 04 2017-04-14  153.8    3.8    67.00  0.95                       Tokovinin (2017) [2017AJ....154..110T]                        
Gl 381     10 12 04.6 -02 41 04 2017-05-16  162.6    3.8    66.40  0.95                       Tokovinin (2017) [2017AJ....154..110T]                        
Gl 381     10 12 04.6 -02 41 04 2017-11-04  178.361  0.059  64.576 0.018 K_cont_  0.855 0.011 Keck/NIRC2                                     Gaidos         
Gl 416     11 11 33.1 -14 59 28 1997-12-28  105.    18.    272.2   2.8   H2       1.17  0.11  CFHT/KIR                                       Beuzit         
Gl 416     11 11 33.1 -14 59 28 1997-12-28  114.5    8.4   273.1   3.7   FeII     1.132 0.074 CFHT/KIR                                       Beuzit         
Gl 416     11 11 33.1 -14 59 28 1998-05-12   97.5    2.3   276.7   2.7   FeII     0.83  0.43  CFHT/KIR                                       Perrier-Bellet 
Gl 416     11 11 33.1 -14 59 28 1998-05-12   98.2    4.8   274.7   4.1   J        0.81  0.14  CFHT/KIR                                       Perrier-Bellet 
Gl 416     11 11 33.1 -14 59 28 2000-02-19  134.5    2.9    89.4   2.7   BrG      1.317 0.041 CFHT/KIR                                       Perrier-Bellet 
Gl 416     11 11 33.1 -14 59 28 2001-07-08  242.2    3.6    90.3   2.6   BrG      1.224 0.058 CFHT/KIR                                       Forveille      
Gl 416     11 11 33.1 -14 59 28 2002-04-28  249.2    4.6    92.0   2.8   BrG      0.970 0.047 CFHT/KIR                                       CFHTTeam       
Gl 416     11 11 33.1 -14 59 28 2002-06-25  251.4    3.7    90.1   2.5   H2v=2-1  1.36  0.13  CFHT/KIR                                       Beuzit         
Gl 416     11 11 33.1 -14 59 28 2002-12-22  233.89   0.44   89.62  0.68  BrG      1.02  0.12  VLT/NaCo                                       Lenzen         
Gl 416     11 11 33.1 -14 59 28 2003-03-17  211.8    4.2    87.3   2.5   FeII     1.181 0.072 CFHT/KIR                                       Beuzit         
Gl 416     11 11 33.1 -14 59 28 2005-05-02  102.9    1.2   272.2   1.9   H        0.919 0.041 VLT/NaCo                                       Beuzit         
Gl 416     11 11 33.1 -14 59 28 2005-05-02  103.1    2.2   271.00  0.78  J        1.046 0.074 VLT/NaCo                                       Beuzit         
Gl 416     11 11 33.1 -14 59 28 2005-05-06  103.3    2.8   270.56  0.94  BrG      1.000 0.031 VLT/NaCo                                       Chauvin        
Gl 416     11 11 33.1 -14 59 28 2014-12-09  162.26   0.46   86.01  0.20  K_cont_  0.996 0.011 Keck/NIRC2                                     Ireland        
Gl 416     11 11 33.1 -14 59 28 2016-03-19  248.622  0.071  87.956 0.016 K_cont_  1.004 0.011 Keck/NIRC2                                     Gaidos         
Gl 469     12 28 57.6 +08 25 31 1995-07-29  217.9    4.6   180.30  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 469     12 28 57.6 +08 25 31 1996-06-01   83.6    4.6   144.80  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 469     12 28 57.6 +08 25 31 1997-06-08  171.0    4.6    28.00  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 469     12 28 57.6 +08 25 31 1998-05-04  276.5    4.6    12.90  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 469     12 28 57.6 +08 25 31 2000-05-16  252.7    4.6   350.00  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 469     12 28 57.6 +08 25 31 2001-05-15  179.5    4.6   330.70  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 469     12 28 57.6 +08 25 31 2002-06-12  124.0    4.6   283.60  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 469     12 28 57.6 +08 25 31 2003-05-15  160.9    4.6   238.10  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 469     12 28 57.6 +08 25 31 2004-05-20  237.7    4.6   213.10  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 469     12 28 57.6 +08 25 31 2005-05-21  291.7    4.6   201.30  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 469     12 28 57.6 +08 25 31 2005-11-26  301.4    4.6   196.70  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 469     12 28 57.6 +08 25 31 2008-02-19   72.65   0.87  118.6   1.1   Ks       1.153 0.054 VLT/NaCo                                       Vogt           
Gl 469     12 28 57.6 +08 25 31 2008-12-20  165.46   0.72   27.8   2.2   K2       1.015 0.054 Gemini/NIRI                                    Henry          
Gl 469     12 28 57.6 +08 25 31 2008-12-20  165.77   0.57   28.1   2.2   J2       1.116 0.034 Gemini/NIRI                                    Henry          
Gl 469     12 28 57.6 +08 25 31 2008-12-20  165.53   0.79   28.0   2.3   H2       0.949 0.084 Gemini/NIRI                                    Henry          
Gl 469     12 28 57.6 +08 25 31 2011-02-10  296.09   0.95    2.7   5.2   Ks       1.156 0.028 Gemini/NIRI                                    Dieterich      
Gl 469     12 28 57.6 +08 25 31 2011-02-10  296.2    1.1   356.2   2.3   H2       1.173 0.029 Gemini/NIRI                                    Dieterich      
Gl 469     12 28 57.6 +08 25 31 2011-02-10  296.4    1.1   355.3   2.3   J2       1.200 0.038 Gemini/NIRI                                    Dieterich      
Gl 469     12 28 57.6 +08 25 31 2014-04-20  128.0    8.2   267.8   1.8                        Tokovinin et al. (2015) [2015AJ....150...50T]                 
Gl 469     12 28 57.6 +08 25 31 2015-03-03  176.3    7.5   229.1   1.9                        Tokovinin et al. (2016) [2016AJ....151..153T]                 
Gl 469     12 28 57.6 +08 25 31 2015-06-22  199.347  0.091 223.182 0.013 K_cont_  1.141 0.012 Keck/NIRC2                                     Mann           
Gl 469     12 28 57.6 +08 25 31 2016-03-19  253.183  0.088 209.911 0.020 K_cont_  1.127 0.011 Keck/NIRC2                                     Gaidos         
Gl 473     12 33 17.4 +09 01 15 1986-06-14 1098.0    8.4   322.7   4.3                        Blazit et al. (1987) [1987A&AS...71...57B]                    
Gl 473     12 33 17.4 +09 01 15 1995-07-29  236.1    4.6    25.90  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 473     12 33 17.4 +09 01 15 1996-06-17  464.0    4.6   350.50  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 473     12 33 17.4 +09 01 15 1997-06-08  734.4    4.6   338.50  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 473     12 33 17.4 +09 01 15 1998-03-08  906.1    4.9   334.1   2.5   H2       0.009 0.011 CFHT/KIR                                       Beuzit         
Gl 473     12 33 17.4 +09 01 15 1998-04-02  924.8    4.6   333.40  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 473     12 33 17.4 +09 01 15 2000-04-15 1177.8    7.3   327.2   2.5   H        0.019 0.010 CFHT/KIR                                       Roddier        
Gl 473     12 33 17.4 +09 01 15 2000-04-15 1176.1    4.1   327.2   2.5   K'      -0.001 0.050 CFHT/KIR                                       Roddier        
Gl 473     12 33 17.4 +09 01 15 2000-05-15 1177.8    4.6   325.70  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 473     12 33 17.4 +09 01 15 2000-06-19 1182.7    4.6   326.1   2.5   K'       0.006 0.012 CFHT/KIR                                       Beuzit         
Gl 473     12 33 17.4 +09 01 15 2000-11-17 1181.0    4.3   323.3   1.1                        Balega et al. (2006) [2006BSAO...59...20B]                    
Gl 473     12 33 17.4 +09 01 15 2001-04-10 1184.0    6.8   322.5   1.1                        Balega et al. (2006) [2006BSAO...59...20B]                    
Gl 473     12 33 17.4 +09 01 15 2001-04-13 1179.4    4.6   322.20  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 473     12 33 17.4 +09 01 15 2002-06-13 1081.2    4.6   319.20  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 473     12 33 17.4 +09 01 15 2003-06-02  907.4    4.6   315.00  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 473     12 33 17.4 +09 01 15 2004-03-14  687.    14.    308.7   1.0                        Hartkopf et al. (2008) [2008AJ....135.1334H]                  
Gl 473     12 33 17.4 +09 01 15 2004-06-01  650.6    4.6   308.10  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 473     12 33 17.4 +09 01 15 2005-05-31  330.1    4.6   288.60  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 473     12 33 17.4 +09 01 15 2006-01-13  185.4    4.6   244.90  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 473     12 33 17.4 +09 01 15 2006-03-13  167.0    9.9   219.4   1.8                        Mason et al. (2018) [2018AJ....155..215M]                     
Gl 473     12 33 17.4 +09 01 15 2008-04-06  643.9    3.0   143.41  0.99  L       -0.057 0.099 VLT/NaCo                                       Apai           
Gl 473     12 33 17.4 +09 01 15 2008-04-21  640.    17.    144.0   2.0                        Jodar et al. (2013) [2013MNRAS.429..859J]                     
Gl 473     12 33 17.4 +09 01 15 2008-06-21  647.0    5.3   141.80  0.89                       Horch et al. (2012) [2012AJ....143...10H]                     
Gl 473     12 33 17.4 +09 01 15 2009-06-12  550.0    5.3   132.70  0.92                       Horch et al. (2012) [2012AJ....143...10H]                     
Gl 473     12 33 17.4 +09 01 15 2010-01-27  382.0    9.9   117.6   1.8                        Mason et al. (2018) [2018AJ....155..215M]                     
Gl 473     12 33 17.4 +09 01 15 2012-03-11  410.    45.    349.3   1.4                        Rodriguez et al. (2015) [2015MNRAS.449.3160R]                 
Gl 494     13 00 46.6 +12 22 32 2000-02-19  475.1    7.1    81.4   2.8   K        4.41  0.30  CFHT/KIR                                       Perrier-Bellet 
Gl 494     13 00 46.6 +12 22 32 2001-05-04  526.3    8.2    66.9   2.6   BrG      4.79  0.45  CFHT/KIR                                       Baudoz         
Gl 494     13 00 46.6 +12 22 32 2001-07-08  522.0    6.2    65.3   2.5   BrG      4.54  0.20  CFHT/KIR                                       Forveille      
Gl 494     13 00 46.6 +12 22 32 2001-08-05  527.6    5.0    64.1   2.6   BrG      4.63  0.16  CFHT/KIR                                       Perrier-Bellet 
Gl 494     13 00 46.6 +12 22 32 2002-03-04  533.    12.     56.2   1.2   K_cont_  3.55  0.63  Keck/NIRC2                                     Kulkarni       
Gl 494     13 00 46.6 +12 22 32 2006-05-23  236.2    3.9   304.62  0.96  J        4.54  0.12  VLT/NaCo                                       Forveille      
Gl 494     13 00 46.6 +12 22 32 2006-05-23  233.6    5.7   304.3   1.5   H        4.527 0.086 VLT/NaCo                                       Forveille      
Gl 494     13 00 46.6 +12 22 32 2007-02-22  270.6    8.2   269.3   1.1   H        4.064 0.076 VLT/NaCo                                       Forveille      
Gl 494     13 00 46.6 +12 22 32 2009-04-29  309.38   0.67  203.182 0.069 H_cont_  4.724 0.035 Keck/NIRC2                                     Liu            
Gl 494     13 00 46.6 +12 22 32 2009-04-29  307.5    1.1   202.950 0.049 J_cont_  4.746 0.093 Keck/NIRC2                                     Liu            
Gl 494     13 00 46.6 +12 22 32 2009-04-29  308.2    1.8   203.22  0.10  Lp       5.46  0.17  Keck/NIRC2                                     Liu            
Gl 494     13 00 46.6 +12 22 32 2013-04-21  448.30   0.66   86.777 0.041 Ks       4.359 0.013 Keck/NIRC2                                     Crepp          
Gl 494     13 00 46.6 +12 22 32 2015-06-22  524.49   0.27   60.087 0.016 K_cont_  4.301 0.012 Keck/NIRC2                                     Mann           
Gl 570     14 57 26.5 -21 24 40 1991-02-24  194.    11.    210.2   3.0                        Forveille et al. (1999) [1999A&A...351..619F]                 
Gl 570     14 57 26.5 -21 24 40 1991-04-25  146.    20.    203.0   5.0                        Forveille et al. (1999) [1999A&A...351..619F]                 
Gl 570     14 57 26.5 -21 24 40 1994-04-27  159.0    6.3   222.4   1.0                        Forveille et al. (1999) [1999A&A...351..619F]                 
Gl 570     14 57 26.5 -21 24 40 1995-03-21  168.0    6.3   214.7   2.0                        Forveille et al. (1999) [1999A&A...351..619F]                 
Gl 570     14 57 26.5 -21 24 40 1997-02-19  193.0    5.3   206.50  0.20                       Forveille et al. (1999) [1999A&A...351..619F]                 
Gl 570     14 57 26.5 -21 24 40 1997-12-27  181.0    6.3   205.90  0.80                       Forveille et al. (1999) [1999A&A...351..619F]                 
Gl 570     14 57 26.5 -21 24 40 1998-07-22  147.0    7.8   223.0   2.0                        Forveille et al. (1999) [1999A&A...351..619F]                 
Gl 570     14 57 26.5 -21 24 40 1999-08-23  195.7    2.2   213.7   3.2   FeII     1.03  0.20  CFHT/KIR                                       Beuzit         
Gl 570     14 57 26.5 -21 24 40 2000-04-14  166.3    2.3   221.9   2.8   J_cont_  1.04  0.20  CFHT/KIR                                       Roddier        
Gl 570     14 57 26.5 -21 24 40 2001-03-08  175.4    3.6   215.8   2.9   FeII     0.914 0.046 CFHT/KIR                                       Coustenis      
Gl 570     14 57 26.5 -21 24 40 2001-05-04  189.2    2.7   208.1   2.9   FeII     0.94  0.11  CFHT/KIR                                       Baudoz         
Gl 570     14 57 26.5 -21 24 40 2001-07-08  118.1    3.0   198.4   2.8   FeII     1.32  0.20  CFHT/KIR                                       Forveille      
Gl 570     14 57 26.5 -21 24 40 2002-03-04  192.63   0.72  207.74  0.18  K_cont_  1.031 0.043 Keck/NIRC2                                     Kulkarni       
Gl 570     14 57 26.5 -21 24 40 2005-05-01  151.9    1.7   220.31  0.45  H        1.117 0.050 VLT/NaCo                                       Beuzit         
Gl 570     14 57 26.5 -21 24 40 2005-05-01  150.9    1.2   220.10  0.50  J        1.045 0.029 VLT/NaCo                                       Beuzit         
Gl 570     14 57 26.5 -21 24 40 2005-05-01  151.8    2.2   220.79  0.47  BrG      1.081 0.068 VLT/NaCo                                       Beuzit         
Gl 570     14 57 26.5 -21 24 40 2006-03-12  156.0    9.9   218.3   1.8                        Mason et al. (2009) [2009AJ....137.3358M]                     
Gl 570     14 57 26.5 -21 24 40 2008-07-15   63.5    4.9   247.6   2.6                        Tokovinin et al. (2010) [2010AJ....139..743T]                 
Gl 570     14 57 26.5 -21 24 40 2009-04-06   42.8    4.0   341.7   3.4                        Tokovinin et al. (2010) [2010AJ....139..743T]                 
Gl 570     14 57 26.5 -21 24 40 2013-02-17  193.3    3.8   209.20  0.95                       Tokovinin et al. (2014) [2014AJ....147..123T]                 
Gl 570     14 57 26.5 -21 24 40 2014-04-21   43.7    4.0     6.9   1.3                        Tokovinin et al. (2015) [2015AJ....150...50T]                 
Gl 570     14 57 26.5 -21 24 40 2015-05-03   86.3    4.0   238.10  0.96                       Tokovinin et al. (2016) [2016AJ....151..153T]                 
Gl 570     14 57 26.5 -21 24 40 2015-07-01  158.1    3.8   218.80  0.96                       Tokovinin et al. (2016) [2016AJ....151..153T]                 
Gl 600     15 52 08.1 +10 52 28 1990-03-18   77.0    3.1    15.5   1.1                        Balega et al. (1991) [1991..17..530B]                         
Gl 600     15 52 08.1 +10 52 28 1993-05-08  109.0    4.3    56.4   2.3                        Balega et al. (1999) [1999.140..287B]                         
Gl 600     15 52 08.1 +10 52 28 1993-05-09  103.0    4.3    56.2   2.3                        Balega et al. (1999) [1999.140..287B]                         
Gl 600     15 52 08.1 +10 52 28 1996-04-05  115.3    3.7    68.4   1.5                        Balega et al. (2001) [2001..27...95B]                         
Gl 600     15 52 08.1 +10 52 28 2002-04-29  132.0    3.7   101.9   1.2                        Balega et al. (2013) [2013AstBu..68...53B]                    
Gl 600     15 52 08.1 +10 52 28 2004-02-12   92.0    4.3    11.40  0.87                       Horch et al. (2008) [2008AJ....136..312H]                     
Gl 600     15 52 08.1 +10 52 28 2006-06-12   68.0    3.7   293.5   1.7                        Balega et al. (2013) [2013AstBu..68...53B]                    
Gl 600     15 52 08.1 +10 52 28 2007-05-01  112.0    4.3    62.40  0.87                       Horch et al. (2010) [2010AJ....139..205H]                     
Gl 600     15 52 08.1 +10 52 28 2008-06-21  107.0    5.3   140.4   1.6                        Horch et al. (2012) [2012AJ....143...10H]                     
Gl 600     15 52 08.1 +10 52 28 2010-06-20  128.7    4.3    88.20  0.87                       Horch et al. (2011) [2011AJ....141...45H]                     
Gl 600     15 52 08.1 +10 52 28 2011-06-12   86.1    4.3   161.90  0.87                       Horch et al. (2017) [2017AJ....153..212H]                     
Gl 600     15 52 08.1 +10 52 28 2012-02-08   71.0    4.3   314.00  0.87                       Horch et al. (2017) [2017AJ....153..212H]                     
Gl 600     15 52 08.1 +10 52 28 2014-03-09   90.9    3.9   156.20  0.97                       Tokovinin et al. (2015) [2015AJ....150...50T]                 
Gl 600     15 52 08.1 +10 52 28 2015-03-04   84.8    3.8     5.00  0.96                       Tokovinin et al. (2016) [2016AJ....151..153T]                 
Gl 600     15 52 08.1 +10 52 28 2015-06-22   97.98   0.36   44.69  0.32  K_cont_  0.056 0.024 Keck/NIRC2                                     Mann           
Gl 600     15 52 08.1 +10 52 28 2015-07-17  103.4    3.8    51.70  0.97                       Tokovinin et al. (2016) [2016AJ....151..153T]                 
Gl 600     15 52 08.1 +10 52 28 2016-07-15  125.19   0.34  118.979 0.052 K_cont_  0.032 0.014 Keck/NIRC2                                     Mann           
Gl 623     16 24 09.2 +48 21 10 1996-08-13  308.3    4.6    62.10  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 623     16 24 09.2 +48 21 10 1996-09-10  314.5    4.6    60.30  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 623     16 24 09.2 +48 21 10 2000-04-15  300.7    1.9    66.1   2.6   J_cont_  3.26  0.13  CFHT/KIR                                       Roddier        
Gl 623     16 24 09.2 +48 21 10 2001-03-08  349.9    1.8    35.9   2.5   FeII     2.91  0.11  CFHT/KIR                                       Coustenis      
Gl 623     16 24 09.2 +48 21 10 2001-03-12  350.9    2.1    35.8   2.5   CO       2.93  0.20  CFHT/KIR                                       Davidge        
Gl 623     16 24 09.2 +48 21 10 2001-08-04  335.7    1.9    23.1   2.6   J_cont_  2.848 0.062 CFHT/KIR                                       Gallant        
Gl 623     16 24 09.2 +48 21 10 2001-08-04  337.6    1.9    23.5   2.5   FeII     2.840 0.024 CFHT/KIR                                       Gallant        
Gl 623     16 24 09.2 +48 21 10 2002-04-04  269.0    5.0   354.6   1.4                        Balega et al. (2013) [2013AstBu..68...53B]                    
Gl 623     16 24 09.2 +48 21 10 2003-09-14  240.    13.     79.3   2.1                        Martinache et al. (2007) [2007ApJ...661..496L]                
Gl 623     16 24 09.2 +48 21 10 2004-06-07  340.    22.     49.2   4.4                        Martinache et al. (2007) [2007ApJ...661..496L]                
Gl 623     16 24 09.2 +48 21 10 2004-07-01  342.1    1.9    43.3   2.6   H2v=2-1  3.04  0.13  CFHT/KIR                                       Forveille      
Gl 623     16 24 09.2 +48 21 10 2005-02-01  350.    10.     28.66  0.88                       Martinache et al. (2007) [2007ApJ...661..496L]                
Gl 623     16 24 09.2 +48 21 10 2005-03-26  342.0    6.8    25.5   1.4                        Balega et al. (2013) [2013AstBu..68...53B]                    
Gl 623     16 24 09.2 +48 21 10 2006-02-13  257.    10.    347.24  0.94                       Martinache et al. (2007) [2007ApJ...661..496L]                
Gl 623     16 24 09.2 +48 21 10 2006-06-23  176.16   0.20  317.953 0.032 H        2.798 0.012 Keck/NIRC2                                     Ireland        
Gl 623     16 24 09.2 +48 21 10 2006-06-23  176.09   0.15  317.875 0.049 H_cont_  2.857 0.020 Keck/NIRC2                                     Ireland        
Gl 623     16 24 09.2 +48 21 10 2006-06-23  176.    10.    318.20  0.75                       Martinache et al. (2007) [2007ApJ...661..496L]                
Gl 623     16 24 09.2 +48 21 10 2006-08-15  137.81   0.26  295.22  0.23  H_cont_  2.801 0.031 Keck/NIRC2                                     Ireland        
Gl 623     16 24 09.2 +48 21 10 2006-08-15  138.    10.    295.40  0.75                       Martinache et al. (2007) [2007ApJ...661..496L]                
Gl 623     16 24 09.2 +48 21 10 2009-04-29  318.68   0.32   12.884 0.067 K        2.599 0.024 Keck/NIRC2                                     Liu            
Gl 623     16 24 09.2 +48 21 10 2009-04-29  319.22   0.35   12.897 0.046 Lp       2.500 0.013 Keck/NIRC2                                     Liu            
Gl 623     16 24 09.2 +48 21 10 2009-04-29  318.6    1.7    13.005 0.092 J        2.596 0.023 Keck/NIRC2                                     Liu            
Gl 623     16 24 09.2 +48 21 10 2015-06-22  326.56   0.21   55.987 0.028 K_cont_  2.566 0.013 Keck/NIRC2                                     Mann           
GJ 1210    17 07 40.8 +07 22 06 2006-06-23  153.748  0.076  54.259 0.040 H        0.077 0.013 Keck/NIRC2                                     Ireland        
GJ 1210    17 07 40.8 +07 22 06 2006-08-10  144.116  0.075  49.608 0.062 H_cont_  0.082 0.013 Keck/NIRC2                                     Ireland        
GJ 1210    17 07 40.8 +07 22 06 2008-06-18  183.42   0.50  266.93  0.11  J_cont_  0.129 0.017 Keck/NIRC2                                     Ireland        
GJ 1210    17 07 40.8 +07 22 06 2008-06-20  183.0    5.3   266.7   1.2                        Horch et al. (2012) [2012AJ....143...10H]                     
GJ 1210    17 07 40.8 +07 22 06 2010-06-24  380.7    4.3   246.30  0.87                       Horch et al. (2011) [2011AJ....141...45H]                     
GJ 1210    17 07 40.8 +07 22 06 2012-06-06  436.0    4.5   236.30  0.72                       Janson et al. (2014) [2014ApJ...789..102J]                    
GJ 1210    17 07 40.8 +07 22 06 2015-05-03  353.6    5.3   222.7   1.0                        Tokovinin et al. (2016) [2016AJ....151..153T]                 
GJ 1210    17 07 40.8 +07 22 06 2015-06-23  345.53   0.10  222.134 0.017 K_cont_  0.072 0.011 Keck/NIRC2                                     Ireland        
GJ 1210    17 07 40.8 +07 22 06 2015-07-10  342.43   0.14  221.804 0.022 BrG      0.090 0.013 Keck/NIRC2                                     Hansen         
GJ 1210    17 07 40.8 +07 22 06 2015-07-10  342.62   0.48  221.883 0.060 J_cont_  0.115 0.019 Keck/NIRC2                                     Hansen         
GJ 1210    17 07 40.8 +07 22 06 2016-05-12  282.34   0.17  215.000 0.022 K'       0.086 0.011 Keck/NIRC2                                     Gaidos         
GJ 1210    17 07 40.8 +07 22 06 2016-07-15  268.23   0.69  213.24  0.17  K_cont_  0.093 0.042 Keck/NIRC2                                     Mann           
Gl 660     17 11 52.2 -01 51 06 1984-05-18  660.0    6.4   306.4   1.7                        Hartkopf et al. (2000) [2000AJ....119.3084H]                  
Gl 660     17 11 52.2 -01 51 06 1986-06-13  640.0    8.4   336.2   1.6                        Blazit et al. (1987) [1987A&AS...71...57B]                    
Gl 660     17 11 52.2 -01 51 06 2003-07-19  903.4    2.0   168.15  0.41  BrG      0.024 0.029 VLT/NaCo                                       Beuzit         
Gl 660     17 11 52.2 -01 51 06 2006-06-13  891.0    6.8   188.9   1.1                        Balega et al. (2013) [2013AstBu..68...53B]                    
Gl 660     17 11 52.2 -01 51 06 2008-07-11  867.    17.    199.7   1.8                        Jodar et al. (2013) [2013MNRAS.429..859J]                     
Gl 660     17 11 52.2 -01 51 06 2010-08-03  808.0    9.9   219.9   1.8                        Mason et al. (2018) [2018AJ....155..215M]                     
Gl 660     17 11 52.2 -01 51 06 2013-06-22  769.7    3.8   246.60  0.95                       Tokovinin et al. (2014) [2014AJ....147..123T]                 
Gl 660     17 11 52.2 -01 51 06 2015-06-22  724.25   0.38  266.454 0.022 K_cont_  0.060 0.017 Keck/NIRC2                                     Mann           
Gl 660     17 11 52.2 -01 51 06 2016-05-12  706.16   0.33  276.278 0.022 K_cont_  0.032 0.010 Keck/NIRC2                                     Gaidos         
Gl 661     17 12 07.8 +45 39 58 1983-08-20 1127.0    6.4   245.9   1.7                        Fu et al. (1997) [1997AJ....114.1623F]                        
Gl 661     17 12 07.8 +45 39 58 1983-08-22 1132.0    6.4   246.1   1.7                        Fu et al. (1997) [1997AJ....114.1623F]                        
Gl 661     17 12 07.8 +45 39 58 1984-05-18 1145.0    6.4   240.9   1.7                        McAlister et al. (1987) [1987AJ.....93..688M]                 
Gl 661     17 12 07.8 +45 39 58 1984-06-11 1153.0    6.4   239.6   1.7                        Hartkopf et al. (2000) [2000AJ....119.3084H]                  
Gl 661     17 12 07.8 +45 39 58 1985-06-26 1139.0    6.4   233.1   1.7                        McAlister et al. (1987) [1987AJ.....93..688M]                 
Gl 661     17 12 07.8 +45 39 58 1986-05-28 1109.0    6.4   226.3   1.7                        McAlister et al. (1989) [1989AJ.....97..510M]                 
Gl 661     17 12 07.8 +45 39 58 1986-07-13 1103.0    6.4   225.1   1.7                        Fu et al. (1997) [1997AJ....114.1623F]                        
Gl 661     17 12 07.8 +45 39 58 1988-04-04  920.0    6.4   209.5   1.7                        McAlister et al. (1989) [1989AJ.....97..510M]                 
Gl 661     17 12 07.8 +45 39 58 1989-03-28  751.0    6.4   196.4   1.7                        McAlister et al. (1990) [1990AJ.....99..965M]                 
Gl 661     17 12 07.8 +45 39 58 1992-04-24  597.0    6.4   296.5   1.7                        Hartkopf et al. (1994) [1994AJ....108.2299H]                  
Gl 661     17 12 07.8 +45 39 58 1995-06-09 1053.0    6.4   254.8   1.7                        Hartkopf et al. (1997) [1997AJ....114.1639H]                  
Gl 661     17 12 07.8 +45 39 58 1996-06-04 1109.0    6.4   247.8   1.7                        Hartkopf et al. (2000) [2000AJ....119.3084H]                  
Gl 661     17 12 07.8 +45 39 58 1996-07-17 1114.0    6.4   245.3   1.7                        Hartkopf et al. (2000) [2000AJ....119.3084H]                  
Gl 661     17 12 07.8 +45 39 58 1998-07-03 1090.    42.    232.1   1.1                        Douglass et al. (2000) [2000AJ....119.3071W]                  
Gl 661     17 12 07.8 +45 39 58 1998-08-04 1080.    42.    229.6   1.1                        Douglass et al. (2000) [2000AJ....119.3071W]                  
Gl 661     17 12 07.8 +45 39 58 1998-08-06 1060.    42.    231.0   1.1                        Douglass et al. (2000) [2000AJ....119.3071W]                  
Gl 661     17 12 07.8 +45 39 58 1999-04-04 1099.6    3.2   228.0   2.5   FeII     0.311 0.019 CFHT/KIR                                       Perrier-Bellet 
Gl 661     17 12 07.8 +45 39 58 2001-06-30  877.0    4.3   207.30  0.87                       Horch et al. (2008) [2008AJ....136..312H]                     
Gl 661     17 12 07.8 +45 39 58 2002-04-24  724.    10.    195.33  0.72                       Helminiak et al. (2009) [2009MNRAS.400..406H]                 
Gl 661     17 12 07.8 +45 39 58 2002-04-28  725.0    4.3   195.60  0.87                       Horch et al. (2008) [2008AJ....136..312H]                     
Gl 661     17 12 07.8 +45 39 58 2002-04-30  709.0    3.7   194.3   1.1                        Balega et al. (2013) [2013AstBu..68...53B]                    
Gl 661     17 12 07.8 +45 39 58 2002-06-24  685.    10.    192.24  0.72                       Helminiak et al. (2009) [2009MNRAS.400..406H]                 
Gl 661     17 12 07.8 +45 39 58 2002-06-26  685.    10.    192.14  0.72                       Helminiak et al. (2009) [2009MNRAS.400..406H]                 
Gl 661     17 12 07.8 +45 39 58 2002-06-28  683.    10.    192.02  0.72                       Helminiak et al. (2009) [2009MNRAS.400..406H]                 
Gl 661     17 12 07.8 +45 39 58 2002-08-23  642.    10.    188.71  0.72                       Helminiak et al. (2009) [2009MNRAS.400..406H]                 
Gl 661     17 12 07.8 +45 39 58 2002-09-11  621.7    2.6   188.9   2.5   H2v=2-1  0.287 0.028 CFHT/KIR                                       Beuzit         
Gl 661     17 12 07.8 +45 39 58 2003-03-17  465.6    4.9   167.6   2.5   BrG      0.276 0.068 CFHT/KIR                                       Beuzit         
Gl 661     17 12 07.8 +45 39 58 2003-07-18  324.9    2.5   148.1   2.6   BrG      0.441 0.047 CFHT/KIR                                       Forveille      
Gl 661     17 12 07.8 +45 39 58 2004-07-01  358.4    2.0   325.7   2.5   H2v=2-1  0.232 0.032 CFHT/KIR                                       Forveille      
Gl 661     17 12 07.8 +45 39 58 2007-06-05  976.0    4.3   263.80  0.87                       Horch et al. (2010) [2010AJ....139..205H]                     
Gl 661     17 12 07.8 +45 39 58 2007-08-08  980.0    9.9   260.7   1.8                        Mason et al. (2018) [2018AJ....155..215M]                     
Gl 661     17 12 07.8 +45 39 58 2008-06-22 1061.0    5.3   254.40  0.88                       Horch et al. (2012) [2012AJ....143...10H]                     
Gl 661     17 12 07.8 +45 39 58 2010-08-04 1100.    45.    240.7   1.4                        Rodriguez et al. (2015) [2015MNRAS.449.3160R]                 
Gl 661     17 12 07.8 +45 39 58 2011-06-16 1139.0    4.3   232.30  0.87                       Horch et al. (2017) [2017AJ....153..212H]                     
Gl 661     17 12 07.8 +45 39 58 2015-06-22  672.57   0.51  190.443 0.018 K_cont_  0.242 0.012 Keck/NIRC2                                     Mann           
Gl 661     17 12 07.8 +45 39 58 2018-07-01  662.27   0.43  289.471 0.033 K_cont_  0.281 0.029 Keck/NIRC2                                     Ireland        
Gl 667     17 18 57.1 -34 59 23 1991-04-02 2134.0    3.0   275.8   1.1                        Fabricius and Makarov(2000) [2000.144...45F]                  
Gl 667     17 18 57.1 -34 59 23 1996-07-08 1966.0    4.3   258.60  0.87                       Horch et al. (2006) [2006AJ....131.1000H]                     
Gl 667     17 18 57.1 -34 59 23 2004-07-03 1587.6    5.9   219.9   2.5   H2v=2-1  0.441 0.039 CFHT/KIR                                       Forveille      
Gl 667     17 18 57.1 -34 59 23 2005-04-27 1553.4    6.7   215.1   2.5   K'       0.310 0.021 CFHT/KIR                                       Forveille      
Gl 667     17 18 57.1 -34 59 23 2008-07-16 1444.7    3.9   196.90  0.95                       Tokovinin et al. (2010) [2010AJ....139..743T]                 
Gl 667     17 18 57.1 -34 59 23 2008-10-08 1434.8    3.8   195.30  0.95                       Tokovinin et al. (2010) [2010AJ....139..743T]                 
Gl 667     17 18 57.1 -34 59 23 2009-04-05 1422.3    3.8   192.00  0.95                       Tokovinin et al. (2010) [2010AJ....139..743T]                 
Gl 667     17 18 57.1 -34 59 23 2015-05-03 1102.8    3.9   141.00  0.95                       Tokovinin et al. (2016) [2016AJ....151..153T]                 
Gl 667     17 18 57.1 -34 59 23 2017-05-16  683.2    3.8   104.00  0.97                       Tokovinin et al. (2018) [2018AJ....155..235T]                 
Gl 667     17 18 57.1 -34 59 23 2017-07-14  639.4    3.9    98.60  0.96                       Tokovinin et al. (2018) [2018AJ....155..235T]                 
Gl 667     17 18 57.1 -34 59 23 2017-09-05  606.4    3.8    93.30  0.97                       Tokovinin et al. (2018) [2018AJ....155..235T]                 
HIP 86707  17 43 00.7 +05 47 21 2006-06-13  201.0    5.0   310.3   1.6                        Balega et al. (2013) [2013AstBu..68...53B]                    
HIP 86707  17 43 00.7 +05 47 21 2010-06-24  345.8    4.3   130.60  0.87                       Horch et al. (2011) [2011AJ....141...45H]                     
HIP 86707  17 43 00.7 +05 47 21 2014-03-08  447.7    4.0   120.30  0.96                       Tokovinin et al. (2015) [2015AJ....150...50T]                 
HIP 86707  17 43 00.7 +05 47 21 2014-06-17  439.6    4.3   119.70  0.87                       Horch et al. (2015a) [2015AJ....150..151H]                    
HIP 86707  17 43 00.7 +05 47 21 2015-06-22  424.11   0.11  117.251 0.018 K_cont_  0.957 0.010 Keck/NIRC2                                     Mann           
HIP 86707  17 43 00.7 +05 47 21 2016-05-12  398.39   0.18  114.651 0.024 K_cont_  0.970 0.010 Keck/NIRC2                                     Gaidos         
HIP 86707  17 43 00.7 +05 47 21 2016-07-15  392.230  0.099 114.107 0.026 K_cont_  0.959 0.011 Keck/NIRC2                                     Mann           
HIP 86707  17 43 00.7 +05 47 21 2017-11-04  339.24   0.18  109.202 0.024 K_cont_  0.967 0.014 Keck/NIRC2                                     Gaidos         
HIP 86707  17 43 00.7 +05 47 21 2018-07-01  307.86   0.22  106.104 0.028 K_cont_  0.950 0.011 Keck/NIRC2                                     Ireland        
Gl 695     17 46 25.1 +27 43 00 1983-06-07 1514.0    6.4    48.6   1.7                        McAlister et al. (1987) [1987AJ.....93..688M]                 
Gl 695     17 46 25.1 +27 43 00 1983-08-22 1514.0    6.4    49.7   1.7                        Fu et al. (1997) [1997AJ....114.1623F]                        
Gl 695     17 46 25.1 +27 43 00 1983-09-26 1513.0    6.4    49.9   1.7                        Fu et al. (1997) [1997AJ....114.1623F]                        
Gl 695     17 46 25.1 +27 43 00 1983-09-28 1517.0    6.4    50.0   1.7                        Fu et al. (1997) [1997AJ....114.1623F]                        
Gl 695     17 46 25.1 +27 43 00 1984-05-11 1561.0    6.4    51.9   1.7                        Al-Shukri et al. (1996) [1996AJ....111..393M]                 
Gl 695     17 46 25.1 +27 43 00 1984-06-14 1547.0    6.4    52.5   1.7                        Al-Shukri et al. (1996) [1996AJ....111..393M]                 
Gl 695     17 46 25.1 +27 43 00 1985-07-01 1621.0    6.4    54.4   1.7                        McAlister et al. (1987) [1987AJ.....93..688M]                 
Gl 695     17 46 25.1 +27 43 00 2000-04-19  561.1    1.7   139.5   2.5   BrG      0.260 0.012 CFHT/KIR                                       Perrier-Bellet 
Gl 695     17 46 25.1 +27 43 00 2000-08-16  548.6    1.6   146.6   2.5   BrG      0.310 0.011 CFHT/KIR                                       Forveille      
Gl 695     17 46 25.1 +27 43 00 2001-05-04  541.3    1.8   162.4   2.5   BrG      0.288 0.014 CFHT/KIR                                       Baudoz         
Gl 695     17 46 25.1 +27 43 00 2001-07-08  545.3    1.7   166.4   2.5   BrG      0.289 0.013 CFHT/KIR                                       Forveille      
Gl 695     17 46 25.1 +27 43 00 2007-04-26 1102.0    9.4   232.60  0.76                       Hartkopf and Mason(2009) [2009AJ....138..813H]                
Gl 695     17 46 25.1 +27 43 00 2007-08-08 1109.0    9.9   232.6   1.8                        Mason et al. (2018) [2018AJ....155..215M]                     
Gl 695     17 46 25.1 +27 43 00 2008-06-14 1134.0    9.9   238.2   1.8                        Mason et al. (2018) [2018AJ....155..215M]                     
Gl 695     17 46 25.1 +27 43 00 2017-11-04  574.43   0.12  335.925 0.012 K_cont_  0.306 0.010 Keck/NIRC2                                     Gaidos         
Gl 747     19 07 42.9 +32 32 41 1986-06-14  148.0    8.4   110.6   1.9                        Blazit et al. (1987) [1987A&AS...71...57B]                    
Gl 747     19 07 42.9 +32 32 41 1998-03-08   91.3    2.4   122.8   2.9   H2       0.11  0.27  CFHT/KIR                                       Beuzit         
Gl 747     19 07 42.9 +32 32 41 1998-03-08   91.3    2.0   127.4   2.8   FeII     0.120 0.021 CFHT/KIR                                       Beuzit         
Gl 747     19 07 42.9 +32 32 41 1998-03-08   91.6    2.5   125.7   2.6   J        0.223 0.063 CFHT/KIR                                       Beuzit         
Gl 747     19 07 42.9 +32 32 41 1998-06-03   67.6    5.0   177.1   2.5   J        0.09  0.20  CFHT/KIR                                       Beuzit         
Gl 747     19 07 42.9 +32 32 41 1998-07-23   83.4    5.0   202.7   2.8   J        0.09  0.20  CFHT/KIR                                       Beuzit         
Gl 747     19 07 42.9 +32 32 41 1999-04-05  228.7    5.1   250.7   2.8   FeII     0.123 0.019 CFHT/KIR                                       Perrier-Bellet 
Gl 747     19 07 42.9 +32 32 41 1999-08-23  299.8    2.2   257.3   2.5   BrG      0.052 0.041 CFHT/KIR                                       Beuzit         
Gl 747     19 07 42.9 +32 32 41 1999-08-24  296.8    3.6   257.6   2.5   BrG      0.033 0.029 CFHT/KIR                                       Beuzit         
Gl 747     19 07 42.9 +32 32 41 1999-11-26  328.5    5.3   260.0   2.8   H        0.062 0.078 CFHT/KIR                                       Roddier        
Gl 747     19 07 42.9 +32 32 41 2000-04-19  356.6    3.2   264.3   2.5   BrG      0.04  0.20  CFHT/KIR                                       Perrier-Bellet 
Gl 747     19 07 42.9 +32 32 41 2000-08-21  348.7    5.7   268.7   3.3   BrG      0.09  0.11  CFHT/KIR                                       Perrier-Bellet 
Gl 747     19 07 42.9 +32 32 41 2000-11-16  325.0    3.2   268.1   1.1                        Balega et al. (2006) [2006BSAO...59...20B]                    
Gl 747     19 07 42.9 +32 32 41 2001-05-04  246.9    1.9   275.4   2.5   BrG      0.047 0.025 CFHT/KIR                                       Baudoz         
Gl 747     19 07 42.9 +32 32 41 2001-07-08  206.9    1.8   279.8   2.6   BrG      0.066 0.015 CFHT/KIR                                       Forveille      
Gl 747     19 07 42.9 +32 32 41 2001-08-04  188.2    1.9   282.7   2.5   BrG      0.108 0.024 CFHT/KIR                                       Gallant        
Gl 747     19 07 42.9 +32 32 41 2001-08-04  181.3    1.9   281.9   2.5   FeII     0.059 0.041 CFHT/KIR                                       Gallant        
Gl 747     19 07 42.9 +32 32 41 2001-08-31  162.3    3.7   285.0   2.5   FeII     0.034 0.059 CFHT/KIR                                       Forveille      
Gl 747     19 07 42.9 +32 32 41 2001-08-31  167.3    2.8   285.2   2.5   BrG      0.077 0.055 CFHT/KIR                                       Forveille      
Gl 747     19 07 42.9 +32 32 41 2001-10-04  134.0    4.3   287.5   1.5                        Balega et al. (2006) [2006BSAO...59...20B]                    
Gl 747     19 07 42.9 +32 32 41 2002-09-11  195.1    1.9    80.5   2.5   H2v=2-1  0.172 0.045 CFHT/KIR                                       Beuzit         
Gl 747     19 07 42.9 +32 32 41 2002-11-21  221.5    2.9    80.9   2.5   H2v=2-1  0.158 0.016 CFHT/KIR                                       Forveille      
Gl 747     19 07 42.9 +32 32 41 2003-10-16  118.2    2.5   110.6   2.5   H2v=2-1  0.122 0.017 CFHT/KIR                                       Forveille      
Gl 747     19 07 42.9 +32 32 41 2007-06-13  153.06   0.66  284.34  0.40  H        0.130 0.011 VLT/NaCo                                       Montagnier     
Gl 747     19 07 42.9 +32 32 41 2007-06-13  153.7    1.2   284.03  0.53  FeII     0.130 0.035 VLT/NaCo                                       Montagnier     
Gl 747     19 07 42.9 +32 32 41 2008-07-11  193.    17.     74.0   4.3                        Jodar et al. (2013) [2013MNRAS.429..859J]                     
Gl 747     19 07 42.9 +32 32 41 2009-04-29  164.59   0.30  101.282 0.092 K_cont_  0.133 0.011 Keck/NIRC2                                     Liu            
Gl 747     19 07 42.9 +32 32 41 2009-04-29  164.45   0.21  101.338 0.070 K        0.133 0.012 Keck/NIRC2                                     Liu            
Gl 747     19 07 42.9 +32 32 41 2009-04-29  164.59   0.25  101.165 0.056 H        0.159 0.013 Keck/NIRC2                                     Liu            
Gl 747     19 07 42.9 +32 32 41 2009-04-29  164.48   0.21  101.107 0.068 J        0.140 0.035 Keck/NIRC2                                     Liu            
Gl 747     19 07 42.9 +32 32 41 2009-05-08  148.    17.    109.0   5.2                        Jodar et al. (2013) [2013MNRAS.429..859J]                     
Gl 747     19 07 42.9 +32 32 41 2010-08-05  180.    45.    245.2   1.4                        Rodriguez et al. (2015) [2015MNRAS.449.3160R]                 
Gl 747     19 07 42.9 +32 32 41 2015-06-23   82.53   0.46  135.263 0.030 K_cont_  0.077 0.011 Keck/NIRC2                                     Ireland        
Gl 747     19 07 42.9 +32 32 41 2015-10-01   74.289  0.054 197.57  0.69  K_cont_  0.108 0.010 Keck/NIRC2                                     Mann           
Gl 747     19 07 42.9 +32 32 41 2018-07-01  266.57   0.13  272.483 0.015 K_cont_  0.131 0.011 Keck/NIRC2                                     Ireland        
Gl 748     19 12 14.5 +02 53 11 1994-07-01  207.3    4.6   346.50  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 748     19 12 14.5 +02 53 11 1994-08-14  202.2    4.6   341.60  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 748     19 12 14.5 +02 53 11 1995-07-28   92.0    4.6   239.40  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 748     19 12 14.5 +02 53 11 1995-08-27   87.6    4.6   216.00  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 748     19 12 14.5 +02 53 11 1995-09-10   87.7    4.6   205.60  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 748     19 12 14.5 +02 53 11 1995-10-05   88.1    4.6   188.30  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 748     19 12 14.5 +02 53 11 1995-11-10   76.9    4.6   158.60  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 748     19 12 14.5 +02 53 11 1996-03-22  111.7    4.6    35.80  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 748     19 12 14.5 +02 53 11 1996-04-20  131.5    4.6    24.90  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 748     19 12 14.5 +02 53 11 1996-05-27  157.4    4.6    15.90  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 748     19 12 14.5 +02 53 11 1996-06-12  164.1    4.6    12.20  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 748     19 12 14.5 +02 53 11 1996-09-25  200.4    4.6   355.60  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 748     19 12 14.5 +02 53 11 1996-10-03  202.0    4.6   356.60  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 748     19 12 14.5 +02 53 11 1996-11-26  205.9    4.6   349.30  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 748     19 12 14.5 +02 53 11 1997-03-22  193.0    4.6   335.10  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 748     19 12 14.5 +02 53 11 1997-04-16  187.0    4.6   331.20  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 748     19 12 14.5 +02 53 11 1997-05-23  174.9    4.6   325.80  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 748     19 12 14.5 +02 53 11 1998-11-03  148.5    3.0    16.8   2.5   H        1.31  0.20  CFHT/KIR                                       Meier          
Gl 748     19 12 14.5 +02 53 11 1998-11-03  158.2    7.3    17.0   2.6   K        1.249 0.082 CFHT/KIR                                       Meier          
Gl 748     19 12 14.5 +02 53 11 1998-11-04  154.6    5.6    18.2   2.5   UH1.56   1.225 0.044 CFHT/KIR                                       Meier          
Gl 748     19 12 14.5 +02 53 11 1998-11-04  150.8    5.3    19.0   2.7   UH1.71   1.383 0.052 CFHT/KIR                                       Meier          
Gl 748     19 12 14.5 +02 53 11 2001-07-08  186.1    3.0     5.8   2.5   J_cont_  1.28  0.20  CFHT/KIR                                       Forveille      
Gl 748     19 12 14.5 +02 53 11 2001-08-31  200.4    1.9   357.2   2.7   BrG      0.969 0.026 CFHT/KIR                                       Forveille      
Gl 748     19 12 14.5 +02 53 11 2001-10-05  206.0    3.7   353.3   1.2                        Balega et al. (2006) [2006BSAO...59...20B]                    
Gl 748     19 12 14.5 +02 53 11 2003-07-19   82.8    3.2    59.3   2.1   FeII     1.54  0.18  VLT/NaCo                                       Beuzit         
Gl 748     19 12 14.5 +02 53 11 2006-03-14  134.0    9.9    27.7   1.8                        Mason et al. (2018) [2018AJ....155..215M]                     
Gl 748     19 12 14.5 +02 53 11 2006-06-13  183.0    5.0     5.9   1.7                        Balega et al. (2013) [2013AstBu..68...53B]                    
Gl 748     19 12 14.5 +02 53 11 2007-05-14  166.67   0.99  320.73  0.48  FeII     1.076 0.071 VLT/NaCo                                       Montagnier     
Gl 748     19 12 14.5 +02 53 11 2007-08-08  125.0    9.9   296.9   1.8                        Mason et al. (2018) [2018AJ....155..215M]                     
Gl 748     19 12 14.5 +02 53 11 2008-08-11  110.3    1.4    31.2   1.3   K2       1.097 0.076 Gemini/NIRI                                    Henry          
Gl 748     19 12 14.5 +02 53 11 2008-08-11  107.0    3.2    30.9   1.7   H2       0.883 0.082 Gemini/NIRI                                    Henry          
Gl 748     19 12 14.5 +02 53 11 2008-08-11  110.9    1.5    32.31  0.81  J2       0.83  0.19  Gemini/NIRI                                    Henry          
Gl 748     19 12 14.5 +02 53 11 2008-08-13  110.7    3.6    31.6   3.4   K2       1.10  0.15  Gemini/NIRI                                    Henry          
Gl 748     19 12 14.5 +02 53 11 2009-04-10  203.8    4.6   348.20  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 748     19 12 14.5 +02 53 11 2010-08-06   88.1    1.7   193.12  0.81  Lp       1.075 0.032 Keck/NIRC2                                     Carson         
Gl 748     19 12 14.5 +02 53 11 2011-07-27  197.78   0.82  357.62  0.46  Ms       1.22  0.16  Keck/NIRC2                                     Kalas          
Gl 748     19 12 14.5 +02 53 11 2011-07-27  197.4    1.5   357.43  0.12  Lp       1.04  0.19  Keck/NIRC2                                     Kalas          
Gl 748     19 12 14.5 +02 53 11 2015-06-23   84.71   0.91  212.68  0.59  K_cont_  1.126 0.037 Keck/NIRC2                                     Ireland        
Gl 762.1   19 31 08.5 +58 35 13 1980-06-24  117.0    5.9   254.2   1.6                        McAlister et al. (1983) [1983ApJS...51..309M]                 
Gl 762.1   19 31 08.5 +58 35 13 1980-09-21  106.0    5.9   226.7   1.6                        McAlister et al. (1983) [1983ApJS...51..309M]                 
Gl 762.1   19 31 08.5 +58 35 13 1981-06-22   81.0    5.9   310.4   1.6                        McAlister et al. (1984) [1984ApJS...54..251M]                 
Gl 762.1   19 31 08.5 +58 35 13 1983-06-02  115.0    6.4   225.8   1.7                        McAlister et al. (1987) [1987AJ.....93..688M]                 
Gl 762.1   19 31 08.5 +58 35 13 1984-09-14  112.0    6.4   235.7   1.7                        McAlister et al. (1987) [1987AJ.....93..688M]                 
Gl 762.1   19 31 08.5 +58 35 13 1985-06-28   66.0    6.4   322.4   1.7                        McAlister et al. (1987) [1987AJ.....93..688M]                 
Gl 762.1   19 31 08.5 +58 35 13 1986-11-21   65.0    6.4   308.5   1.7                        McAlister et al. (1989) [1989AJ.....97..510M]                 
Gl 762.1   19 31 08.5 +58 35 13 1987-10-06   67.0    6.4   172.7   1.7                        McAlister et al. (1989) [1989AJ.....97..510M]                 
Gl 762.1   19 31 08.5 +58 35 13 1989-10-21  100.0    5.9   272.2   3.2                        Balega et al. (1994) [1994.105..503B]                         
Gl 762.1   19 31 08.5 +58 35 13 1989-10-23  102.0    5.9   268.2   3.2                        Balega et al. (1994) [1994.105..503B]                         
Gl 762.1   19 31 08.5 +58 35 13 1993-11-05  102.0    5.9   271.3   3.2                        Balega et al. (1994) [1994.105..503B]                         
Gl 762.1   19 31 08.5 +58 35 13 1995-06-10  113.0    6.4   244.8   1.7                        Hartkopf et al. (1997) [1997AJ....114.1639H]                  
Gl 762.1   19 31 08.5 +58 35 13 1995-10-06   86.0    6.4   201.9   1.7                        Hartkopf et al. (1997) [1997AJ....114.1639H]                  
Gl 762.1   19 31 08.5 +58 35 13 1996-09-09  111.0    6.4   255.0   1.7                        Hartkopf et al. (2000) [2000AJ....119.3084H]                  
Gl 762.1   19 31 08.5 +58 35 13 1998-10-11   50.0    3.7    87.3   1.3                        Balega et al. (2002a) [2002A&A...385...87B]                   
Gl 762.1   19 31 08.5 +58 35 13 1999-10-27   85.8    3.1   204.1   1.1                        Balega et al. (2004) [2004A&A...422..627B]                    
Gl 762.1   19 31 08.5 +58 35 13 2000-08-13   99.0    4.3   271.90  0.87                       Horch et al. (2002) [2002AJ....123.3442H]                     
Gl 762.1   19 31 08.5 +58 35 13 2000-10-06  111.0    4.3   253.80  0.87                       Horch et al. (2002) [2002AJ....123.3442H]                     
Gl 762.1   19 31 08.5 +58 35 13 2000-11-17  112.0    3.2   242.3   1.1                        Balega et al. (2006) [2006BSAO...59...20B]                    
Gl 762.1   19 31 08.5 +58 35 13 2001-10-03   65.0    3.2   314.6   1.5                        Balega et al. (2006) [2006BSAO...59...20B]                    
Gl 762.1   19 31 08.5 +58 35 13 2003-08-20  114.0    4.3   235.60  0.87                       Horch et al. (2008) [2008AJ....136..312H]                     
Gl 762.1   19 31 08.5 +58 35 13 2004-10-25  110.0    3.7   255.0   1.1                        Balega et al. (2007a) [2007AstBu..62..339B]                   
Gl 762.1   19 31 08.5 +58 35 13 2006-07-10   95.0    4.3   213.80  0.87                       Horch et al. (2008) [2008AJ....136..312H]                     
Gl 762.1   19 31 08.5 +58 35 13 2007-08-08  116.0    9.9   246.8   1.8                        Mason et al. (2018) [2018AJ....155..215M]                     
Gl 762.1   19 31 08.5 +58 35 13 2007-10-20  112.0    9.4   226.00  0.76                       Hartkopf and Mason(2009) [2009AJ....138..813H]                
Gl 762.1   19 31 08.5 +58 35 13 2010-06-25  106.2    4.3   227.60  0.87                       Horch et al. (2011) [2011AJ....141...45H]                     
Gl 762.1   19 31 08.5 +58 35 13 2018-07-02  111.07   0.40  239.67  0.14  K'       0.242 0.082 Keck/NIRC2 (NRM)                               Ireland        
Gl 765.2   19 39 05.9 +76 25 18 1993-05-09   35.0    4.3   151.7   2.3                        Balega et al. (1999) [1999.140..287B]                         
Gl 765.2   19 39 05.9 +76 25 18 1993-11-05   52.0    4.3   264.7   2.3                        Balega et al. (1999) [1999.140..287B]                         
Gl 765.2   19 39 05.9 +76 25 18 1997-10-15  165.9    3.4   303.0   1.5                        Balega et al. (2001) [2001..27...95B]                         
Gl 765.2   19 39 05.9 +76 25 18 1997-12-28  163.7    2.7   305.0   2.7   H2       0.249 0.021 CFHT/KIR                                       Beuzit         
Gl 765.2   19 39 05.9 +76 25 18 1997-12-28  158.2    1.7   304.1   2.6   FeII     0.320 0.068 CFHT/KIR                                       Beuzit         
Gl 765.2   19 39 05.9 +76 25 18 1998-10-11  111.0    3.7   311.3   1.2                        Balega et al. (2002a) [2002A&A...385...87B]                   
Gl 765.2   19 39 05.9 +76 25 18 1999-10-25   46.0    3.7   348.3   2.5                        Balega et al. (2004) [2004A&A...422..627B]                    
Gl 765.2   19 39 05.9 +76 25 18 2000-11-17   68.0    3.2    80.8   1.1                        Balega et al. (2006) [2006BSAO...59...20B]                    
Gl 765.2   19 39 05.9 +76 25 18 2001-10-02  122.0    3.2    99.3   1.1                        Balega et al. (2006) [2006BSAO...59...20B]                    
Gl 765.2   19 39 05.9 +76 25 18 2001-11-02  128.0    3.1   100.2   1.1                        Balega et al. (2007b) [2007A&A...464..635B]                   
Gl 765.2   19 39 05.9 +76 25 18 2002-06-25  159.7    1.9   104.1   2.6   FeII     0.342 0.045 CFHT/KIR                                       Beuzit         
Gl 765.2   19 39 05.9 +76 25 18 2002-06-25  160.9    1.9   104.6   2.5   H2v=2-1  0.351 0.018 CFHT/KIR                                       Beuzit         
Gl 765.2   19 39 05.9 +76 25 18 2002-09-12  165.9    3.0   111.2   2.8   H2v=2-1  0.282 0.053 CFHT/KIR                                       Beuzit         
Gl 765.2   19 39 05.9 +76 25 18 2002-09-12  161.9    2.0   109.9   2.5   PaBe     0.467 0.021 CFHT/KIR                                       Beuzit         
Gl 765.2   19 39 05.9 +76 25 18 2002-10-20  166.0    4.3   108.7   1.4                        Balega et al. (2013) [2013AstBu..68...53B]                    
Gl 765.2   19 39 05.9 +76 25 18 2002-11-21  171.6    2.6   108.3   2.5   H2v=2-1  0.239 0.045 CFHT/KIR                                       Forveille      
Gl 765.2   19 39 05.9 +76 25 18 2003-03-17  172.5    2.4   108.9   2.6   BrG      0.371 0.034 CFHT/KIR                                       Beuzit         
Gl 765.2   19 39 05.9 +76 25 18 2003-10-15  161.4    1.8   113.2   2.5   H2v=2-1  0.266 0.032 CFHT/KIR                                       Forveille      
Gl 765.2   19 39 05.9 +76 25 18 2004-10-25   82.0    3.7   126.7   1.2                        Balega et al. (2007a) [2007AstBu..62..339B]                   
Gl 765.2   19 39 05.9 +76 25 18 2006-06-09  115.0    3.1   282.6   1.1                        Balega et al. (2007b) [2007A&A...464..635B]                   
Gl 765.2   19 39 05.9 +76 25 18 2007-08-08  190.0    9.9   288.0   1.8                        Mason et al. (2018) [2018AJ....155..215M]                     
GJ 1245    19 53 54.4 +44 24 53 1996-05-21  620.2    4.6   333.80  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
GJ 1245    19 53 54.4 +44 24 53 1997-05-05  606.0    4.6   308.60  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
GJ 1245    19 53 54.4 +44 24 53 1997-06-26  609.0    7.0   304.3   1.3                        Schroeder et al. (2000) [2000AJ....119..906S]                 
GJ 1245    19 53 54.4 +44 24 53 1997-10-13  604.0    7.0   296.4   1.3                        Schroeder et al. (2000) [2000AJ....119..906S]                 
GJ 1245    19 53 54.4 +44 24 53 1998-04-05  596.8    4.6   285.10  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
GJ 1245    19 53 54.4 +44 24 53 1998-10-31  592.2    2.0   269.8   2.5   K        1.202 0.012 CFHT/KIR                                       Roddier        
GJ 1245    19 53 54.4 +44 24 53 1999-08-24  528.5    1.8   245.6   2.5   BrG      1.075 0.026 CFHT/KIR                                       Beuzit         
GJ 1245    19 53 54.4 +44 24 53 2000-04-17  457.9    4.6   216.80  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
GJ 1245    19 53 54.4 +44 24 53 2000-08-21  428.8    2.1   202.2   2.5   BrG      1.094 0.039 CFHT/KIR                                       Perrier-Bellet 
GJ 1245    19 53 54.4 +44 24 53 2001-04-16  455.6    4.6   166.90  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
GJ 1245    19 53 54.4 +44 24 53 2001-05-03  442.9    4.6   163.6   2.7   K'       0.91  0.28  CFHT/KIR                                       Baudoz         
GJ 1245    19 53 54.4 +44 24 53 2001-08-31  483.0    1.7   149.6   2.5   BrG      1.099 0.015 CFHT/KIR                                       Forveille      
GJ 1245    19 53 54.4 +44 24 53 2001-11-04  511.2    1.5   142.2   2.5   H        1.12  0.12  CFHT/KIR                                       Baudoz         
GJ 1245    19 53 54.4 +44 24 53 2002-04-16  599.2    4.6   127.50  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
GJ 1245    19 53 54.4 +44 24 53 2002-06-25  626.4    2.1   118.2   2.5   H2v=2-1  1.151 0.038 CFHT/KIR                                       Beuzit         
GJ 1245    19 53 54.4 +44 24 53 2002-09-12  669.9    4.3   118.7   2.5   K'       0.54  0.32  CFHT/KIR                                       Beuzit         
GJ 1245    19 53 54.4 +44 24 53 2002-09-12  664.1    2.3   118.2   2.5   FeII     1.217 0.012 CFHT/KIR                                       Beuzit         
GJ 1245    19 53 54.4 +44 24 53 2003-04-18  777.6    4.6   105.80  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
GJ 1245    19 53 54.4 +44 24 53 2003-10-15  853.3    3.0    94.8   2.5   FeII     1.17  0.13  CFHT/KIR                                       Forveille      
GJ 1245    19 53 54.4 +44 24 53 2003-10-15  853.8    3.4    94.8   2.5   K'       0.67  0.34  CFHT/KIR                                       Forveille      
GJ 1245    19 53 54.4 +44 24 53 2003-10-15  848.9    2.5    94.7   2.5   H2v=2-1  1.150 0.012 CFHT/KIR                                       Forveille      
GJ 1245    19 53 54.4 +44 24 53 2004-04-18  908.2    4.6    91.60  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
GJ 1245    19 53 54.4 +44 24 53 2004-07-01  938.9    2.9    86.0   2.5   K'       1.147 0.022 CFHT/KIR                                       Forveille      
GJ 1245    19 53 54.4 +44 24 53 2004-09-28  964.7    3.0    83.3   2.5   J        1.303 0.048 CFHT/KIR                                       Catala         
GJ 1245    19 53 54.4 +44 24 53 2005-04-18 1004.6    4.6    81.80  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
GJ 1245    19 53 54.4 +44 24 53 2005-10-13 1036.1    3.5    73.3   2.5   H2v=2-1  1.141 0.022 CFHT/KIR                                       CFHTTeam       
GJ 1245    19 53 54.4 +44 24 53 2005-11-03 1033.8    4.6    76.20  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
GJ 1245    19 53 54.4 +44 24 53 2006-06-23 1056.00   0.25   69.711 0.016 H_cont_  1.251 0.013 Keck/NIRC2                                     Ireland        
GJ 1245    19 53 54.4 +44 24 53 2008-06-07 1008.    17.     49.8   1.8                        Jodar et al. (2013) [2013MNRAS.429..859J]                     
GJ 1245    19 53 54.4 +44 24 53 2008-08-11 1000.9    8.2    50.04  0.27  H2       0.76  0.15  Gemini/NIRI                                    Henry          
GJ 1245    19 53 54.4 +44 24 53 2008-08-11 1000.1    8.0    50.12  0.25  K2       0.87  0.12  Gemini/NIRI                                    Henry          
GJ 1245    19 53 54.4 +44 24 53 2008-08-11 1001.9    9.6    50.05  0.32  J2       1.09  0.13  Gemini/NIRI                                    Henry          
GJ 1245    19 53 54.4 +44 24 53 2008-08-19  998.8    7.4    49.88  0.22  K2       1.05  0.11  Gemini/NIRI                                    Henry          
GJ 1245    19 53 54.4 +44 24 53 2008-08-19  998.6    7.5    49.85  0.24  H2       1.13  0.10  Gemini/NIRI                                    Henry          
GJ 1245    19 53 54.4 +44 24 53 2008-08-19  997.4    6.9    49.85  0.40  J2       1.261 0.053 Gemini/NIRI                                    Henry          
GJ 1245    19 53 54.4 +44 24 53 2015-06-22  600.94   0.36  275.812 0.016 K_cont_  1.132 0.013 Keck/NIRC2                                     Mann           
GJ 1245    19 53 54.4 +44 24 53 2015-10-01  590.62   0.75  268.143 0.047 K_cont_  1.108 0.013 Keck/NIRC2                                     Mann           
Gl 791.2   20 29 48.3 +09 41 20 1996-06-02  169.2    4.6    89.20  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 791.2   20 29 48.3 +09 41 20 1996-06-20  153.3    4.6    84.60  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 791.2   20 29 48.3 +09 41 20 1996-09-12  126.0    4.6    62.90  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 791.2   20 29 48.3 +09 41 20 2000-08-16  145.3    7.8   105.8   4.1   BrG      1.60  0.20  CFHT/KIR                                       Forveille      
Gl 791.2   20 29 48.3 +09 41 20 2000-08-16  157.    11.    110.3   4.2   K'       1.51  0.15  CFHT/KIR                                       Forveille      
Gl 791.2   20 29 48.3 +09 41 20 2000-08-21  153.2    6.2   106.6   4.7   K'       1.83  0.14  CFHT/KIR                                       Perrier-Bellet 
Gl 791.2   20 29 48.3 +09 41 20 2000-09-02  155.1    4.6   100.80  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 791.2   20 29 48.3 +09 41 20 2002-07-23  136.2    5.0    62.6   4.1   PaBe     1.99  0.20  CFHT/KIR                                       Beuzit         
Gl 791.2   20 29 48.3 +09 41 20 2002-09-11  108.8    5.6    48.1   6.0   PaBe     1.618 0.060 CFHT/KIR                                       Beuzit         
Gl 791.2   20 29 48.3 +09 41 20 2008-08-10  102.1    1.4    47.5   1.0   K2       1.41  0.14  Gemini/NIRI                                    Henry          
Gl 791.2   20 29 48.3 +09 41 20 2008-08-10  102.7    1.7    48.0   1.3   H2       1.39  0.21  Gemini/NIRI                                    Henry          
Gl 791.2   20 29 48.3 +09 41 20 2008-08-10  100.6    1.2    46.98  0.60  J2       1.545 0.040 Gemini/NIRI                                    Henry          
Gl 791.2   20 29 48.3 +09 41 20 2008-08-19   98.5    2.2    42.91  0.11  K2       1.767 0.045 Gemini/NIRI                                    Henry          
Gl 791.2   20 29 48.3 +09 41 20 2008-08-19   95.2    2.4    42.41  0.89  J2       1.65  0.12  Gemini/NIRI                                    Henry          
Gl 791.2   20 29 48.3 +09 41 20 2009-04-06  127.8    4.6   120.70  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 791.2   20 29 48.3 +09 41 20 2009-04-29  141.89   0.22  112.854 0.021 K        1.580 0.012 Keck/NIRC2                                     Liu            
Gl 791.2   20 29 48.3 +09 41 20 2009-04-29  141.61   0.12  112.857 0.030 H        1.654 0.018 Keck/NIRC2                                     Liu            
Gl 791.2   20 29 48.3 +09 41 20 2009-04-29  141.20   0.45  113.17  0.44  Lp       1.381 0.029 Keck/NIRC2                                     Liu            
Gl 791.2   20 29 48.3 +09 41 20 2009-04-29  141.57   0.15  112.833 0.045 J        1.734 0.013 Keck/NIRC2                                     Liu            
Gl 791.2   20 29 48.3 +09 41 20 2012-08-29  160.0    2.0    89.1   2.4                        Janson et al. (2014) [2014ApJ...789..102J]                    
Gl 791.2   20 29 48.3 +09 41 20 2015-06-22  155.96   0.52   93.276 0.083 K_cont_  1.464 0.029 Keck/NIRC2                                     Mann           
Gl 791.2   20 29 48.3 +09 41 20 2015-11-18  115.6    2.2    59.84  0.86  K_cont_  1.426 0.050 Keck/NIRC2                                     Gaidos         
Gl 804     20 44 21.9 +19 44 59 2000-08-20  232.9    4.4   340.0   2.5   BrG      1.038 0.033 CFHT/KIR                                       Perrier-Bellet 
Gl 804     20 44 21.9 +19 44 59 2000-11-17  233.0    3.7   333.9   1.1                        Balega et al. (2006) [2006BSAO...59...20B]                    
Gl 804     20 44 21.9 +19 44 59 2001-07-08  218.0    3.1   323.0   2.5   BrG      0.99  0.20  CFHT/KIR                                       Forveille      
Gl 804     20 44 21.9 +19 44 59 2001-10-05  218.0    3.2   316.7   1.1                        Balega et al. (2006) [2006BSAO...59...20B]                    
Gl 804     20 44 21.9 +19 44 59 2002-06-25  205.6    2.3   298.7   2.5   H2v=2-1  0.986 0.027 CFHT/KIR                                       Beuzit         
Gl 804     20 44 21.9 +19 44 59 2002-09-11  200.7    1.7   296.4   2.5   PaBe     1.068 0.010 CFHT/KIR                                       Beuzit         
Gl 804     20 44 21.9 +19 44 59 2002-09-11  190.6    4.7   296.6   2.5   FeII     1.110 0.023 CFHT/KIR                                       Beuzit         
Gl 804     20 44 21.9 +19 44 59 2002-11-21  189.7    2.8   288.1   2.6   FeII     1.209 0.013 CFHT/KIR                                       Forveille      
Gl 804     20 44 21.9 +19 44 59 2002-11-21  196.9    4.5   286.7   2.5   J1-1     1.148 0.018 CFHT/KIR                                       Forveille      
Gl 804     20 44 21.9 +19 44 59 2004-10-29   86.0    4.3   139.5   2.2                        Balega et al. (2007a) [2007AstBu..62..339B]                   
Gl 804     20 44 21.9 +19 44 59 2005-10-14  205.6    1.5    83.7   2.5   FeII     1.459 0.069 CFHT/KIR                                       CFHTTeam       
Gl 804     20 44 21.9 +19 44 59 2006-06-12  258.0    3.2    76.6   1.3                        Balega et al. (2013) [2013AstBu..68...53B]                    
Gl 804     20 44 21.9 +19 44 59 2008-08-25  337.    17.     52.8   2.7                        Jodar et al. (2013) [2013MNRAS.429..859J]                     
Gl 804     20 44 21.9 +19 44 59 2009-05-08  334.    17.     44.0   2.8                        Jodar et al. (2013) [2013MNRAS.429..859J]                     
Gl 804     20 44 21.9 +19 44 59 2015-06-22  239.247  0.099 335.621 0.070 K_cont_  1.123 0.012 Keck/NIRC2                                     Mann           
Gl 804     20 44 21.9 +19 44 59 2015-10-01  233.553  0.094 330.510 0.044 K_cont_  1.121 0.011 Keck/NIRC2                                     Mann           
Gl 804     20 44 21.9 +19 44 59 2015-11-27  230.41   0.21  327.555 0.053 K_cont_  1.135 0.010 Keck/NIRC2                                     Ireland        
Gl 804     20 44 21.9 +19 44 59 2016-07-15  217.91   0.17  314.935 0.036 K_cont_  1.114 0.013 Keck/NIRC2                                     Mann           
Gl 804     20 44 21.9 +19 44 59 2016-09-20  214.474  0.096 311.177 0.087 K_cont_  1.118 0.011 Keck/NIRC2                                     Mann           
Gl 804     20 44 21.9 +19 44 59 2018-07-01  147.67   0.30  259.320 0.059 K_cont_  1.132 0.012 Keck/NIRC2                                     Ireland        
Gl 831     21 31 18.5 -09 47 26 1986-06-14  218.0    8.4   157.0   1.8                        Blazit et al. (1987) [1987A&AS...71...57B]                    
Gl 831     21 31 18.5 -09 47 26 1994-04-10  190.2    4.6   161.40  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 831     21 31 18.5 -09 47 26 1994-05-14  177.8    4.6   167.50  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 831     21 31 18.5 -09 47 26 1994-06-15  158.7    4.6   175.40  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 831     21 31 18.5 -09 47 26 1995-10-21  185.7    4.6   137.70  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 831     21 31 18.5 -09 47 26 1995-11-03  191.3    4.6   140.70  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 831     21 31 18.5 -09 47 26 1996-04-27  173.6    4.6   170.40  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 831     21 31 18.5 -09 47 26 1996-06-07  146.2    4.6   179.10  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 831     21 31 18.5 -09 47 26 1996-10-14   88.0    4.6   254.20  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 831     21 31 18.5 -09 47 26 1997-05-24  113.8    4.6   102.30  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 831     21 31 18.5 -09 47 26 1997-06-15  132.0    4.6   111.10  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 831     21 31 18.5 -09 47 26 1997-11-24  201.5    4.6   147.40  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 831     21 31 18.5 -09 47 26 1997-12-27  195.7    4.1   154.2   2.8   H2       1.168 0.010 CFHT/KIR                                       Perrier-Bellet 
Gl 831     21 31 18.5 -09 47 26 1998-06-02  134.8    4.6   183.90  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 831     21 31 18.5 -09 47 26 1998-10-14   82.5    4.6   279.90  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 831     21 31 18.5 -09 47 26 2000-08-20   79.3    4.6   250.40  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 831     21 31 18.5 -09 47 26 2000-09-20   82.6    4.6   281.20  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 831     21 31 18.5 -09 47 26 2000-10-19   92.8    4.6   305.70  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 831     21 31 18.5 -09 47 26 2000-11-07   86.7    4.6   323.30  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 831     21 31 18.5 -09 47 26 2000-11-18   88.5    4.6   331.60  0.85                       Benedict et al. (2016) [2016AJ....152..141B]                  
Gl 831     21 31 18.5 -09 47 26 2001-07-08  179.7    1.6   132.1   2.5   BrG      1.215 0.038 CFHT/KIR                                       Forveille      
Gl 831     21 31 18.5 -09 47 26 2001-08-05  189.6    1.6   137.5   2.5   J_cont_  1.421 0.035 CFHT/KIR                                       Perrier-Bellet 
Gl 831     21 31 18.5 -09 47 26 2001-08-05  191.2    2.2   137.5   2.5   BrG      1.199 0.010 CFHT/KIR                                       Perrier-Bellet 
Gl 831     21 31 18.5 -09 47 26 2001-11-02  198.8    1.8   151.3   2.5   K'       1.245 0.062 CFHT/KIR                                       Doyon          
Gl 831     21 31 18.5 -09 47 26 2001-11-03  199.2    3.3   152.8   3.3   K'       1.24  0.15  CFHT/KIR                                       Doyon          
Gl 831     21 31 18.5 -09 47 26 2001-11-03  203.7    4.3   154.6   2.6   J        1.30  0.24  CFHT/KIR                                       Doyon          
Gl 831     21 31 18.5 -09 47 26 2003-10-15  200.1    2.1   149.5   2.5   H2v=2-1  1.185 0.083 CFHT/KIR                                       Forveille      
Gl 831     21 31 18.5 -09 47 26 2003-10-15  203.2    1.7   149.0   2.5   J_cont_  1.357 0.071 CFHT/KIR                                       Forveille      
Gl 831     21 31 18.5 -09 47 26 2003-12-10  188.61   0.82  160.22  0.42  FeII     1.287 0.033 VLT/NaCo                                       Beuzit         
Gl 831     21 31 18.5 -09 47 26 2003-12-10  188.13   0.72  160.37  0.40  H        1.269 0.011 VLT/NaCo                                       Beuzit         
Gl 831     21 31 18.5 -09 47 26 2003-12-10  188.6    1.0   160.43  0.42  NB1.26   1.280 0.020 VLT/NaCo                                       Beuzit         
Gl 831     21 31 18.5 -09 47 26 2004-09-24   89.16   0.58  325.33  0.75  NB1.26   1.141 0.030 VLT/NaCo                                       Beuzit         
Gl 831     21 31 18.5 -09 47 26 2004-09-24   88.97   0.52  325.6   1.0   FeII     1.126 0.011 VLT/NaCo                                       Beuzit         
Gl 831     21 31 18.5 -09 47 26 2005-05-02  168.90   0.69  126.22  0.41  FeII     1.242 0.024 VLT/NaCo                                       Beuzit         
Gl 831     21 31 18.5 -09 47 26 2005-05-02  169.48   0.89  126.29  0.42  NB1.26   1.239 0.028 VLT/NaCo                                       Beuzit         
Gl 831     21 31 18.5 -09 47 26 2005-10-13  192.2    3.1   156.6   2.5   H2v=2-1  0.93  0.20  CFHT/KIR                                       CFHTTeam       
Gl 831     21 31 18.5 -09 47 26 2007-08-08  198.0    9.9   147.6   1.8                        Mason et al. (2018) [2018AJ....155..215M]                     
Gl 831     21 31 18.5 -09 47 26 2009-06-30  201.15   0.38  145.96  0.16  J        1.240 0.011 Keck/NIRC2                                     Liu            
Gl 831     21 31 18.5 -09 47 26 2009-06-30  200.35   0.31  146.135 0.042 Lp       1.172 0.011 Keck/NIRC2                                     Liu            
Gl 831     21 31 18.5 -09 47 26 2015-06-22  194.44   0.27  156.910 0.057 K_cont_  1.178 0.012 Keck/NIRC2                                     Mann           
Gl 831     21 31 18.5 -09 47 26 2015-11-18  118.80   0.57  195.55  0.13  K_cont_  1.200 0.011 Keck/NIRC2                                     Gaidos         
Gl 831     21 31 18.5 -09 47 26 2016-09-20  117.31   0.31  102.751 0.099 K_cont_  1.222 0.013 Keck/NIRC2                                     Mann           
Gl 844     22 01 49.0 +16 28 02 2008-09-13  356.0    5.3   232.20  0.96                       Horch et al. (2012) [2012AJ....143...10H]                     
Gl 844     22 01 49.0 +16 28 02 2011-12-10  325.0    4.3   283.90  0.87                       Horch et al. (2017) [2017AJ....153..212H]                     
Gl 844     22 01 49.0 +16 28 02 2016-07-15  260.809  0.083 159.417 0.084 K_cont_  0.115 0.011 Keck/NIRC2                                     Mann           
Gl 844     22 01 49.0 +16 28 02 2016-09-20  274.11   0.14  164.311 0.079 K_cont_  0.116 0.010 Keck/NIRC2                                     Mann           
Gl 844     22 01 49.0 +16 28 02 2017-11-04  327.11   0.25  188.551 0.055 K_cont_  0.137 0.027 Keck/NIRC2                                     Gaidos         
HD 239960  22 27 59.5 +57 41 45 1995-12-05 3321.0    6.4   110.8   1.7                        Hartkopf et al. (1997) [1997AJ....114.1639H]                  
HD 239960  22 27 59.5 +57 41 45 2000-08-15 3031.8    8.9    94.2   2.5   BrG      0.953 0.019 CFHT/KIR                                       Forveille      
HD 239960  22 27 59.5 +57 41 45 2001-08-04 2942.3    8.6    89.5   2.5   BrG      1.026 0.025 CFHT/KIR                                       Perrier-Bellet 
HD 239960  22 27 59.5 +57 41 45 2002-06-24 2875.    10.     84.05  0.72                       Helminiak et al. (2009) [2009MNRAS.400..406H]                 
HD 239960  22 27 59.5 +57 41 45 2002-06-26 2875.    10.     84.04  0.72                       Helminiak et al. (2009) [2009MNRAS.400..406H]                 
HD 239960  22 27 59.5 +57 41 45 2002-07-12 2790.    42.     82.8   1.1                        Mason et al. (2004b) [2004AJ....127..539W]                    
HD 239960  22 27 59.5 +57 41 45 2002-08-23 2858.    10.     83.21  0.72                       Helminiak et al. (2009) [2009MNRAS.400..406H]                 
HD 239960  22 27 59.5 +57 41 45 2002-10-22 2730.    42.     80.6   1.1                        Mason et al. (2004b) [2004AJ....127..539W]                    
HD 239960  22 27 59.5 +57 41 45 2002-11-14 2834.    10.     82.04  0.72                       Helminiak et al. (2009) [2009MNRAS.400..406H]                 
HD 239960  22 27 59.5 +57 41 45 2002-11-21 2780.    42.     80.5   1.1                        Mason et al. (2004b) [2004AJ....127..539W]                    
HD 239960  22 27 59.5 +57 41 45 2003-08-27 2680.    42.     76.8   1.1                        Mason et al. (2004a) [2004AJ....128.3012W]                    
HD 239960  22 27 59.5 +57 41 45 2003-10-08 2730.    42.     75.8   1.1                        Mason et al. (2004a) [2004AJ....128.3012W]                    
HD 239960  22 27 59.5 +57 41 45 2003-11-22 2640.    42.     75.2   1.1                        Mason et al. (2004a) [2004AJ....128.3012W]                    
HD 239960  22 27 59.5 +57 41 45 2004-07-05 2634.0    8.0    69.2   2.5   H2v=2-1  0.953 0.028 CFHT/KIR                                       Clenet         
HD 239960  22 27 59.5 +57 41 45 2005-10-16 2450.    42.     63.4   1.1                        Mason et al. (2006) [2006AJ....132.2219W]                     
HD 239960  22 27 59.5 +57 41 45 2007-07-07 2212.0    8.6    50.5   1.1                        Docobo et al. (2010) [2010AJ....140.1078D]                    
HD 239960  22 27 59.5 +57 41 45 2007-08-05 2206.0    9.9    48.3   1.8                        Mason et al. (2018) [2018AJ....155..215M]                     
HD 239960  22 27 59.5 +57 41 45 2008-06-17 2081.0    9.9    42.1   1.8                        Mason et al. (2018) [2018AJ....155..215M]                     
HD 239960  22 27 59.5 +57 41 45 2009-06-30 1945.    16.     31.064 0.070 Lp       0.98  0.23  Keck/NIRC2                                     Liu            
HD 239960  22 27 59.5 +57 41 45 2013-08-20 1473.1    3.2   328.45  0.12  BrG      1.037 0.099 Keck/NIRC2                                     Ciardi         
HD 239960  22 27 59.5 +57 41 45 2013-08-20 1474.1    2.7   328.44  0.11  H_cont_  1.07  0.14  Keck/NIRC2                                     Ciardi         
HD 239960  22 27 59.5 +57 41 45 2013-08-20 1474.3    2.6   328.44  0.14  PaBe     1.14  0.16  Keck/NIRC2                                     Ciardi         
HD 239960  22 27 59.5 +57 41 45 2016-09-20 1494.81   0.35  266.091 0.013 K_cont_  1.038 0.012 Keck/NIRC2                                     Mann           
HIP 111685 22 37 29.9 +39 22 51 1998-10-09  242.0    5.0   356.9   1.5                        Balega et al. (2002a) [2002A&A...385...87B]                   
HIP 111685 22 37 29.9 +39 22 51 1998-12-05  237.0    4.3     0.70  0.87                       Horch et al. (2002) [2002AJ....123.3442H]                     
HIP 111685 22 37 29.9 +39 22 51 1999-09-29  264.0    4.3    16.4   1.5                        Balega et al. (2002a) [2002A&A...385...87B]                   
HIP 111685 22 37 29.9 +39 22 51 1999-10-26  272.1    3.1    17.5   1.1                        Balega et al. (2004) [2004A&A...422..627B]                    
HIP 111685 22 37 29.9 +39 22 51 2000-08-13  300.0    4.3    29.70  0.87                       Horch et al. (2002) [2002AJ....123.3442H]                     
HIP 111685 22 37 29.9 +39 22 51 2000-11-12  311.0    3.7    33.6   1.1                        Balega et al. (2006) [2006BSAO...59...20B]                    
HIP 111685 22 37 29.9 +39 22 51 2001-10-04  342.0    3.2    44.3   1.1                        Balega et al. (2006) [2006BSAO...59...20B]                    
HIP 111685 22 37 29.9 +39 22 51 2001-11-05  347.0    3.1    44.3   1.1                        Balega et al. (2005) [2005A&A...433..591B]                    
HIP 111685 22 37 29.9 +39 22 51 2002-09-26  367.0    3.1    53.4   1.1                        Balega et al. (2005) [2005A&A...433..591B]                    
HIP 111685 22 37 29.9 +39 22 51 2002-10-16  376.0    4.3    54.50  0.87                       Horch et al. (2008) [2008AJ....136..312H]                     
HIP 111685 22 37 29.9 +39 22 51 2003-12-12  364.0    3.7    65.2   1.1                        Balega et al. (2013) [2013AstBu..68...53B]                    
HIP 111685 22 37 29.9 +39 22 51 2007-10-28  145.0    4.3   156.00  0.87                       Horch et al. (2010) [2010AJ....139..205H]                     
HIP 111685 22 37 29.9 +39 22 51 2011-12-11  292.7    4.3   269.20  0.87                       Horch et al. (2017) [2017AJ....153..212H]                     
HIP 111685 22 37 29.9 +39 22 51 2014-07-30  230.44   0.24  321.311 0.039 K_cont_  0.952 0.013 Keck/NIRC2                                     Dupuy          
HIP 111685 22 37 29.9 +39 22 51 2014-07-31  230.214  0.074 321.358 0.024 K_cont_  0.952 0.011 Keck/NIRC2                                     Dupuy          
HIP 111685 22 37 29.9 +39 22 51 2015-06-22  230.77   0.25  343.564 0.070 K_cont_  1.018 0.024 Keck/NIRC2                                     Mann           
HIP 111685 22 37 29.9 +39 22 51 2015-10-01  234.79   0.11  350.273 0.021 K_cont_  0.965 0.010 Keck/NIRC2                                     Mann           
HIP 111685 22 37 29.9 +39 22 51 2015-11-28  237.86   0.19  354.3   1.0   K_cont_  0.950 0.011 Keck/NIRC2                                     Ireland        
HIP 111685 22 37 29.9 +39 22 51 2016-08-02  257.039  0.088   8.547 0.024 K_cont_  0.925 0.011 Keck/NIRC2                                     Gaidos         
HIP 111685 22 37 29.9 +39 22 51 2016-09-20  261.24   0.18   11.091 0.030 K_cont_  0.925 0.013 Keck/NIRC2                                     Mann           
Gl 893.4   23 16 39.7 +19 37 17 1998-10-10   65.0    3.7   108.4   1.7                        Balega et al. (2002a) [2002A&A...385...87B]                   
Gl 893.4   23 16 39.7 +19 37 17 1999-09-29   99.0    3.7    48.7   1.8                        Balega et al. (2002a) [2002A&A...385...87B]                   
Gl 893.4   23 16 39.7 +19 37 17 1999-10-26  106.8    3.1    46.2   1.1                        Balega et al. (2004) [2004A&A...422..627B]                    
Gl 893.4   23 16 39.7 +19 37 17 2000-11-12  134.0    3.2    21.9   1.1                        Balega et al. (2006) [2006BSAO...59...20B]                    
Gl 893.4   23 16 39.7 +19 37 17 2001-11-05  127.0    3.1     0.5   1.1                        Balega et al. (2006) [2006BSAO...59...20B]                    
Gl 893.4   23 16 39.7 +19 37 17 2002-09-26  108.0    3.1   337.8   1.1                        Balega et al. (2006) [2006BSAO...59...20B]                    
Gl 893.4   23 16 39.7 +19 37 17 2003-12-05  108.0    3.1   299.6   1.1                        Balega et al. (2006) [2006BSAO...59...20B]                    
Gl 893.4   23 16 39.7 +19 37 17 2004-10-25  126.0    3.1   275.3   1.1                        Balega et al. (2006) [2006BSAO...59...20B]                    
Gl 893.4   23 16 39.7 +19 37 17 2004-10-27  126.0    3.7   275.2   1.1                        Balega et al. (2007a) [2007AstBu..62..339B]                   
Gl 893.4   23 16 39.7 +19 37 17 2007-10-27  224.0    4.3   237.00  0.87                       Horch et al. (2010) [2010AJ....139..205H]                     
Gl 893.4   23 16 39.7 +19 37 17 2008-08-25  236.    17.    230.0   3.4                        Jodar et al. (2013) [2013MNRAS.429..859J]                     
Gl 893.4   23 16 39.7 +19 37 17 2008-09-12  244.0    5.3   231.2   1.1                        Horch et al. (2012) [2012AJ....143...10H]                     
Gl 893.4   23 16 39.7 +19 37 17 2015-06-22  201.95   0.12  196.397 0.016 K_cont_  0.055 0.010 Keck/NIRC2                                     Mann           
Gl 893.4   23 16 39.7 +19 37 17 2015-10-01  186.912  0.066 193.796 0.041 K_cont_  0.059 0.012 Keck/NIRC2                                     Mann           
Gl 893.4   23 16 39.7 +19 37 17 2015-11-18  179.533  0.047 192.259 0.051 K_cont_  0.054 0.010 Keck/NIRC2                                     Gaidos         
Gl 893.4   23 16 39.7 +19 37 17 2016-11-15  114.691  0.088 174.749 0.018 K_cont_  0.038 0.010 Keck/NIRC2                                     Mann           
Gl 900     23 35 00.2 +01 36 19 2000-11-16  399.0    6.8    13.6   1.2                        Balega et al. (2006) [2006BSAO...59...20B]                    
Gl 900     23 35 00.2 +01 36 19 2004-08-24  173.58   0.69   27.0   7.6   CH4s     0.837 0.025 Gemini/NIRI                                    Lafreniere     
Gl 900     23 35 00.2 +01 36 19 2005-06-05  107.5    4.6    34.83  0.97  Ks       0.41  0.23  VLT/NaCo                                       Bouy           
Gl 900     23 35 00.2 +01 36 19 2005-06-05  103.0    4.2    35.04  0.65  H        0.48  0.19  VLT/NaCo                                       Bouy           
Gl 900     23 35 00.2 +01 36 19 2005-09-08   93.70   0.78   40.2   1.5   CH4s     0.775 0.028 Gemini/NIRI                                    Doyon          
Gl 900     23 35 00.2 +01 36 19 2012-06-11  392.3    1.5   185.82  0.41  J        0.809 0.018 VLT/NaCo                                       Kurtev         
Gl 900     23 35 00.2 +01 36 19 2012-06-11  391.4    1.5   185.76  0.43  H        0.828 0.013 VLT/NaCo                                       Kurtev         
Gl 900     23 35 00.2 +01 36 19 2012-06-11  390.8    2.8   185.85  0.41  Ks       0.68  0.20  VLT/NaCo                                       Kurtev         
Gl 900     23 35 00.2 +01 36 19 2012-06-11  393.3    2.1   185.20  0.79  NB1.04   0.834 0.065 VLT/NaCo                                       Kurtev         
Gl 900     23 35 00.2 +01 36 19 2013-05-20  414.4    1.6   187.45  0.41  L        0.786 0.025 VLT/NaCo                                       Kurtev         
Gl 900     23 35 00.2 +01 36 19 2017-11-04  342.943  0.087 195.027 0.021 K_cont_  0.788 0.012 Keck/NIRC2                                     Gaidos         
LHS 4009   23 45 31.2 -16 10 19 2005-10-14   69.3    1.8   249.6   7.1   K'       0.21  0.34  CFHT/KIR                                       CFHTTeam       
LHS 4009   23 45 31.2 -16 10 19 2005-10-14   68.3    2.6   237.7   4.6   J        0.343 0.035 CFHT/KIR                                       CFHTTeam       
LHS 4009   23 45 31.2 -16 10 19 2007-06-19  256.1    1.4   202.74  0.44  H        0.074 0.010 VLT/NaCo                                       Montagnier     
LHS 4009   23 45 31.2 -16 10 19 2010-08-05  508.0    9.9   192.9   1.8                        Mason et al. (2018) [2018AJ....155..215M]                     
LHS 4009   23 45 31.2 -16 10 19 2010-10-16  525.0    2.0   193.61  0.40  Ks       0.071 0.010 VLT/NaCo                                       Montagnier     
LHS 4009   23 45 31.2 -16 10 19 2010-10-16  523.8    2.0   193.56  0.40  H        0.089 0.012 VLT/NaCo                                       Montagnier     
LHS 4009   23 45 31.2 -16 10 19 2010-10-16  524.8    2.2   193.57  0.41  J        0.095 0.025 VLT/NaCo                                       Montagnier     
LHS 4009   23 45 31.2 -16 10 19 2014-10-06  616.3    4.0   189.50  0.96                       Tokovinin et al. (2015) [2015AJ....150...50T]                 
LHS 4009   23 45 31.2 -16 10 19 2014-11-30  606.43   0.50  189.205 0.019 K'       0.081 0.033 Keck/NIRC2                                     Kraus          
LHS 4009   23 45 31.2 -16 10 19 2016-09-20  562.26   0.15  187.170 0.016 K'       0.066 0.011 Keck/NIRC2                                     Mann           
Gl 913     23 58 43.4 +46 43 44 2004-10-27   62.0    3.7    74.2   1.4                        Balega et al. (2007a) [2007AstBu..62..339B]                   
Gl 913     23 58 43.4 +46 43 44 2015-06-22  140.584  0.087 310.490 0.098 K_cont_  1.384 0.030 Keck/NIRC2                                     Mann           
Gl 913     23 58 43.4 +46 43 44 2015-11-18  134.59   0.51  295.966 0.031 K_cont_  1.362 0.030 Keck/NIRC2                                     Gaidos         
Gl 913     23 58 43.4 +46 43 44 2016-08-02   71.67   0.16  102.47  0.17  K_cont_  1.374 0.011 Keck/NIRC2                                     Gaidos         
Gl 913     23 58 43.4 +46 43 44 2016-08-03   70.15   0.61  102.84  0.46  K'       1.432 0.036 Keck/NIRC2 (NRM)                               Gaidos         
Gl 913     23 58 43.4 +46 43 44 2016-09-20   67.60   0.14   82.60  0.39  K'       1.50  0.20  Keck/NIRC2 (NRM)                               Mann           


==> anc/Table5.mrt <==
Title: How to Constrain Your M dwarf II: the mass-luminosity-metallicity 
       relation from 0.075 M_Sun_ to 0.70 M_Sun_  
Authors: Mann A.W., Dupuy T., Kraus A.L., Gaidos E., Ansdell M., Ireland M., 
         Rizzuto A.C., Hung C.-L., Dittmann J., Factor S., Feiden G., 
         Martinez R.A., Ruiz-Rodriguez D., Thao P.C. 
Table: Orbital Parameters
================================================================================
Byte-by-byte Description of file: Table5.mrt
--------------------------------------------------------------------------------
   Bytes Format Units         Label      Explanations
--------------------------------------------------------------------------------
   1- 10 A10    ---           Name       Source name
  12- 19 F8.5   yr            P          Orbital period
  21- 27 F7.5   yr          E_P          Upper uncertainty in P 
  29- 35 F7.5   yr          e_P          Lower uncertainty in P
  37- 43 F7.2   mas           alpha      Semi-major axis
  45- 50 F6.2   mas         E_alpha      Upper uncertainty in alpha
  52- 56 F5.2   mas         e_alpha      Lower uncertainty in alpha
  58- 64 F7.5   ---           e          Eccentricity
  66- 72 F7.5   ---         E_e          Upper uncertainty in e 
  74- 80 F7.5   ---         e_e          Lower uncertainty in e
  82- 88 F7.3   deg           i          Inclination 
  90- 94 F5.3   deg         E_i          Upper uncertainty in i
  96-100 F5.3   deg         e_i          Lower uncertainty in i
 102-108 F7.3   deg           omega      Argument of periastron
 110-116 F7.3   deg         E_omega      Upper uncertainty in omega
 118-123 F6.3   deg         e_omega      Lower uncertainty in omega
 125-131 F7.3   deg           Omega      Position angle of the line of nodes
 133-138 F6.3   deg         E_Omega      Upper uncertainty in Omega
 140-146 F7.3   deg         e_Omega      Lower uncertainty in Omega
 148-155 F8.2   d             T0         Modified Julian Date (1)
 157-164 F8.2   d           E_T0         Upper uncertainty in T0
 166-172 F7.2   d           e_T0         Lower uncertainty in T0
 174-182 E9.4   arcsec3/yr2   alpha3/P2  Semi-major axis cubed dived 
                                          by Period squared
 184-192 E9.4   arcsec3/yr2 e_alpha3/P2  Uncertainty in alpha3/P2
 194-202 A9     ---           chi2/dof   The {chi}^2^ and  degrees of freedom
--------------------------------------------------------------------------------
Note (1): Of periastron passage.
--------------------------------------------------------------------------------
GJ 1005     4.55726 0.00075 0.00074  312.85   0.50  0.50 0.36136 0.00097 0.00098 143.93  0.25  0.24  345.26    0.62   0.62   61.23   0.41    0.41  58172.9      1.9     1.9  1.4743e-3 0.0072e-3 85.9/67  
GJ 2005    17.296   0.011   0.011    463.36   0.57  0.56 0.02900 0.00093 0.00091  62.816 0.050 0.051 143.3     2.4    2.2    11.798  0.084   0.085 59158.      42.     40.   3.3260e-4 0.0150e-4 101.6/85
Gl 22      15.4275  0.0054  0.0054   510.26   0.74  0.74 0.1576  0.0013  0.0013   44.29  0.15  0.15  104.90    0.53   0.53  176.75   0.21    0.21  57447.0      5.1     5.2  5.5820e-4 0.0260e-4 75.5/65 
Gl 54       1.14434 0.00022 0.00022  126.19   0.39  0.39 0.1718  0.0024  0.0024  125.32  0.35  0.35   47.33    0.92   0.93   92.04   0.40    0.40  58124.0      1.1     1.1  1.5340e-3 0.0140e-3 37.9/33 
GJ 1038     5.98    1.02    0.77     139.7   14.5   9.7  0.54    0.12    0.11     72.9   1.9   2.5   174.     13.    16.    105.9    1.6     2.7   58313.      41.   1976.   7.6700e-5 0.5200e-5 1.5/9  
Gl 65      26.359   0.025   0.024   2049.6    3.4   3.4  0.6222  0.0015  0.0015  128.09  0.15  0.15  283.340   0.085  0.084 146.29   0.14    0.14  60591.9      9.4     9.4  1.2391e-2 0.0058e-2 96.7/89  
Gl 84      13.328   0.037   0.037    495.5    1.2   1.2  0.3771  0.0082  0.0081   91.771 0.056 0.057 245.62    0.48   0.48  102.987  0.022   0.022 61554.      14.     14.   6.8500e-4 0.0660e-4 21.4/17 
2M0213+36   6.419   0.067   0.071    161.5    1.3   1.3  0.4232  0.0039  0.0038  115.30  0.24  0.24  207.66    0.72   0.73   83.73   0.32    0.33  57604.5      2.8     2.9  1.0230e-4 0.0160e-4 28.8/11 
Gl 98      25.255   0.021   0.021    559.84   0.66  0.65 0.2354  0.0013  0.0013   73.389 0.048 0.047 231.49    0.21   0.21  109.116  0.022   0.022 56417.3      4.6     4.7  2.7509e-4 0.0098e-4 87.6/85  
Gl 99      24.015   0.086   0.084    360.53   0.72  0.71 0.2087  0.0028  0.0025   84.605 0.049 0.049 152.6     1.9    1.9    98.836  0.087   0.090 56340.      43.     43.   8.1260e-5 0.0270e-5 23.8/25 
Gl 125     25.67    0.20    0.19     534.5    2.3   2.3  0.2271  0.0044  0.0044   97.186 0.026 0.026 181.38    0.35   0.36   13.732  0.082   0.081 64226.      74.     73.   2.3173e-4 0.0098e-4 12.6/23  
Gl 150.2   13.604   0.045   0.046    254.9    1.3   1.3  0.268   0.011   0.010   101.79  0.38  0.38  250.5     1.2    1.3   100.68   0.46    0.45  58570.      23.     24.   8.9500e-5 0.1600e-5 25.4/19
Gl 190      0.96380 0.00024 0.00024   99.12   0.85  0.85 0.2441  0.0093  0.0091   92.96  0.26  0.25  186.4     5.7    5.9    40.42   0.17    0.17  58182.4      6.5     6.7  1.0480e-3 0.0270e-3 25.5/31 
GJ 1081    11.593   0.034   0.033    272.9    6.8   6.1  0.8612  0.0058  0.0055   97.23  0.35  0.34  230.5     1.5    1.4    51.11   0.14    0.14  57220.      18.     17.   1.5100e-4 0.1000e-4 25.4/19
Gl 234     16.5777  0.0027  0.0027  1086.04   0.27  0.28 0.38229 0.00013 0.00013  52.910 0.016 0.016 220.942   0.020  0.020  30.385  0.030   0.030 57342.99     0.23    0.23 4.6612e-3 0.0033e-3 123.2/105
LHS 221    13.5943  0.0062  0.0061   440.9    1.6   1.6  0.4777  0.0022  0.0022  109.76  0.13  0.13   58.59    0.21   0.21  107.20   0.21    0.21  59671.2      2.5     2.5  4.6370e-4 0.0530e-4 30.5/49 
LHS 224     3.2860  0.0014  0.0014   156.38   0.29  0.28 0.2231  0.0045  0.0044  131.76  0.52  0.53   73.73    0.43   0.43  173.93   0.81    0.84  58535.0      4.9     4.8  3.5410e-4 0.0200e-4 19.2/27 
Gl 263      3.6205  0.0021  0.0021   143.8    2.1   2.0  0.7158  0.0065  0.0064  103.28  0.36  0.36  287.52    0.51   0.51   81.04   0.24    0.24  58416.0      3.6     3.6  2.2680e-4 0.0990e-4 21.9/17 
Gl 277     53.0     9.2     7.2     1058.   113.   84.   0.48    0.14    0.12     93.53  0.48  0.34   22.    332.    17.     10.22   0.26    0.44  71033.   12032.   3397.   4.2200e-4 0.1600e-4 15.2/13
2M0736+07  23.768   0.048   0.046    633.29   0.94  0.93 0.58621 0.00060 0.00060  12.3   1.0   1.1    66.7     5.6    5.3    77.3    4.9     5.2   57466.3      2.7     2.7  4.4950e-4 0.0190e-4 16.8/21 
Gl 301     62.2     1.8     1.7      875.    10.   10.   0.6778  0.0049  0.0048   52.31  0.86  0.87  167.4     1.1    1.1   142.0    1.1     1.1   51189.      18.     19.   1.7370e-4 0.0490e-4 20.1/13 
Gl 310     23.48    0.14    0.14     552.6    5.6   5.4  0.6976  0.0073  0.0074  122.06  0.57  0.56  246.72    0.36   0.37   49.62   0.39    0.38  58432.5      5.2     5.3  3.0600e-4 0.1200e-4 21.5/11
Gl 330     32.69    0.42    0.40     582.    14.   12.   0.8301  0.0071  0.0070  105.78  0.51  0.49  309.0     1.5    1.5    38.63   0.50    0.51  64663.     160.    157.   1.8500e-4 0.1300e-4 20.2/17
LHS 6167    5.0382  0.0036  0.0036   198.70   0.81  0.81 0.4807  0.0034  0.0033  115.78  0.19  0.19   92.67    0.25   0.25  112.86   0.31    0.32  58567.8      4.1     4.1  3.0910e-4 0.0340e-4 35.2/27 
Gl 340     34.106   0.053   0.053    675.7    1.4   1.4  0.3084  0.0034  0.0033   75.76  0.18  0.18  312.57    0.51   0.51   24.98   0.22    0.22  57057.      20.     20.   2.6520e-4 0.0160e-4 43.9/57 
Gl 352     18.449   0.025   0.024    638.0    2.4   2.4  0.3270  0.0034  0.0035  141.78  0.60  0.58  287.75    0.75   0.73   52.27   0.50    0.51  59074.      13.     13.   7.6300e-4 0.1000e-4 10.6/15
Gl 381      7.5731  0.0054  0.0055   293.0    3.4   3.1  0.7503  0.0061  0.0058   93.026 0.071 0.073 273.99    0.10   0.11   68.523  0.047   0.046 57700.6      3.8     3.9  4.3900e-4 0.1500e-4 35.7/33
Gl 416      7.2716  0.0077  0.0078   184.46   0.66  0.59 0.4571  0.0037  0.0037   87.25  0.24  0.24  154.3     1.1    1.2    89.08   0.11    0.11  58731.      11.     11.   1.1870e-4 0.0100e-4 34.7/23 
Gl 469     11.5515  0.0055  0.0055   312.71   0.65  0.65 0.2995  0.0031  0.0032  108.194 0.065 0.065 268.58    0.13   0.13    9.81   0.13    0.13  58765.8      3.4     3.4  2.2920e-4 0.0140e-4 27.6/37 
Gl 473     15.826   0.017   0.017    919.7    1.3   1.3  0.2988  0.0012  0.0012  103.09  0.14  0.14  349.76    0.77   0.77  143.18   0.23    0.23  60325.      12.     11.   3.1060e-3 0.0130e-3 54.1/51 
Gl 494     13.709   0.036   0.037    427.73   0.44  0.44 0.2436  0.0012  0.0012  130.79  0.20  0.20  158.81    0.62   0.62   56.13   0.17    0.17  59365.      18.     18.   4.1640e-4 0.0290e-4 26.1/19 
Gl 570      0.84564 0.00021 0.00021  144.2    2.3   2.1  0.760   0.011   0.011   107.62  0.58  0.57  310.4     1.3    1.3    16.03   0.62    0.64  58305.1      1.0     1.1  4.1900e-3 0.1900e-3 45.4/49
Gl 600      2.7808  0.0012  0.0012   100.91   0.58  0.57 0.3396  0.0040  0.0039   34.49  0.83  0.85  151.7     1.4    1.4   115.8    1.3     1.2   57927.9      2.8     2.9  1.3290e-4 0.0230e-4 31.6/27 
Gl 623      3.7390  0.0019  0.0019   238.13   0.46  0.45 0.6273  0.0019  0.0019  153.15  0.38  0.38  247.83    0.61   0.62   98.54   0.71    0.71  58141.3      2.1     2.1  9.6590e-4 0.0500e-4 34.7/43 
GJ 1210    14.298   0.015   0.015    307.75   0.24  0.23 0.48392 0.00032 0.00032 112.355 0.048 0.048  23.03    0.19   0.19   60.610  0.069   0.069 59161.4      5.7     5.7  1.4259e-4 0.0034e-4 8.9/17   
Gl 660     34.49    0.11    0.10     765.5    1.5   1.5  0.1999  0.0052  0.0051   19.25  0.74  0.73  218.9     4.2    4.5   143.5    5.3     5.1   59799.      47.     45.   3.7710e-4 0.0290e-4 15.9/11 
Gl 661     12.9551  0.0043  0.0042   776.12   1.01  1.00 0.75167 0.00062 0.00062 146.96  0.26  0.26   98.31    0.57   0.58  159.18   0.67    0.67  57730.0      1.9     1.9  2.7850e-3 0.0110e-3 73.6/69 
Gl 667     42.089   0.062   0.063   1824.7    5.2   5.1  0.5730  0.0034  0.0034  127.57  0.22  0.22   68.09    0.18   0.19  133.22   0.50    0.50  58138.3      5.7     5.8  3.4300e-3 0.0310e-3 5.1/21  
HIP 86707  20.42    0.30    0.27     364.8    3.9   3.7  0.539   0.012   0.012   104.61  0.21  0.21  233.9     1.1    1.1   129.31   0.25    0.25  61701.     101.     90.   1.1630e-4 0.0220e-4 4.4/11  
Gl 695     43.46    0.23    0.23    1402.0    6.0   6.0  0.1834  0.0031  0.0031   65.821 0.098 0.098 172.21    0.48   0.46   61.11   0.80    0.79  54592.      13.     13.   1.4590e-3 0.0140e-3 20.7/23 
Gl 747      5.74693 0.00050 0.00049  292.78   0.33  0.33 0.25509 0.00033 0.00033  77.377 0.031 0.031 330.47    0.21   0.21   84.702  0.022   0.022 58827.9      1.3     1.3  7.5990e-4 0.0260e-4 78.5/65 
Gl 748      2.47609 0.00029 0.00029  146.38   0.45  0.46 0.4565  0.0018  0.0018  131.82  0.42  0.40   24.26    0.60   0.60  177.15   0.39    0.39  58171.0      1.0     1.0  5.1160e-4 0.0480e-4 69.2/69 
Gl 762.1    1.35355 0.00019 0.00020   80.75   0.66  0.63 0.3903  0.0074  0.0070  147.7   2.3   2.1     1.4     3.6    4.1    67.1    3.0     3.5   58528.8    492.9     2.5  2.8740e-4 0.0700e-4 30.4/49 
Gl 765.2   11.924   0.022   0.022    194.0    1.1   1.1  0.2474  0.0078  0.0078   80.75  0.23  0.23   70.53    0.73   0.76  112.57   0.40    0.39  57759.      16.     16.   5.1370e-5 0.0880e-5 30.3/35 
GJ 1245    16.8943  0.0090  0.0090   830.23   0.24  0.24 0.34114 0.00062 0.00062 135.47  0.12  0.12  216.71    0.22   0.22   80.37   0.15    0.15  57696.0      1.1     1.1  2.0050e-3 0.0031e-3 68.1/69  
Gl 791.2    1.47126 0.00035 0.00037   96.53   2.04  0.88 0.6350  0.0048  0.0088  166.9   6.3   9.5    94.    153.    60.    265.    46.    163.    58535.5      5.6   531.3  4.1600e-4 0.2200e-4 47.1/35
Gl 804     14.731   0.017   0.017    282.0    1.3   1.3  0.5928  0.0036  0.0037  130.13  0.31  0.31  246.41    0.11   0.11   79.56   0.27    0.26  58543.5      1.9     1.9  1.0330e-4 0.0170e-4 38.9/33 
Gl 831      1.93198 0.00014 0.00014  145.44   0.17  0.17 0.38957 0.00093 0.00092  49.61  0.15  0.15  190.21    0.46   0.46  144.21   0.22    0.23  58217.57     0.69    0.69 8.2420e-4 0.0290e-4 84.2/77 
Gl 844     11.798   0.067   0.065    306.7    2.6   2.5  0.4838  0.0075  0.0073   38.21  0.86  0.89  267.2     1.0    1.1   151.8    1.1     1.1   57032.7      9.3     9.4  2.0730e-4 0.0500e-4 2.9/3   
HD 239960  45.13    0.44    0.43    2447.    16.   16.   0.4131  0.0031  0.0032  165.41  0.72  0.71  208.2     2.8    3.3   152.6    3.3     3.9   56944.      12.     11.   7.2040e-3 0.0340e-3 48.9/41 
HIP 111685 17.236   0.019   0.019    337.3    1.2   1.2  0.2404  0.0032  0.0031   55.57  0.27  0.26  116.28    0.54   0.55   69.57   0.11    0.11  60996.      15.     15.   1.2910e-4 0.0140e-4 24.6/33 
Gl 893.4   19.173   0.016   0.016    220.44   0.41  0.40 0.4395  0.0024  0.0024  116.66  0.14  0.14  322.48    0.55   0.55   29.02   0.19    0.19  58454.0      7.3     7.2  2.9140e-5 0.0130e-5 17.9/25 
Gl 900     36.0     1.5     1.4      444.    12.   10.   0.136   0.026   0.025    82.21  0.23  0.23  109.8     7.7    8.5     8.01   0.33    0.33  54494.     222.    237.   6.7700e-5 0.1500e-5 16.5/15
LHS 4009   24.7     1.9     1.5      444.    23.   18.   0.386   0.052   0.054    98.37  0.45  0.45   12.0     8.1    6.1    10.69   0.28    0.31  61617.     656.    459.   1.4450e-4 0.0160e-4 9.2/13  
Gl 913      2.3913  0.0016  0.0017   116.91   0.28  0.27 0.5142  0.0020  0.0020  114.20  0.19  0.19  306.66    0.24   0.24  112.30   0.23    0.23  58412.9      1.0     1.0  2.7950e-4 0.0190e-4 18.8/5  
--
